Six-loop $\varepsilon$ expansion study of three-dimensional $O(n)\times O(m)$ spin models

The Landau-Wilson field theory with $O(n)\times O(m)$ symmetry which describes the critical thermodynamics of frustrated spin systems with noncollinear and noncoplanar ordering is analyzed in $4 - \varepsilon$ dimensions within the minimal subtraction scheme in the six-loop approximation. The $\varepsilon$ expansions for marginal dimensionalities of the order parameter $n^H(m,4-\varepsilon)$, $n^-(m,4-\varepsilon)$, $n^+(m,4-\varepsilon)$ separating different regimes of critical behavior are extended up to $\varepsilon^5$ terms. Concrete series with coefficients in decimals are presented for $m=\{2, \dots, 6\}$. The \textit{diagram of stability} of nontrivial fixed points, including the chiral one, in $(m,n)$ plane is constructed by means of summing up of corresponding $\varepsilon$ expansions using various resummation techniques. Numerical estimates of the chiral critical exponents for several couples $\{m,n\}$ are also found. Comparative analysis of our results with their counterparts obtained earlier within the lower-order approximations and by means of alternative approaches is performed. It is confirmed, in particular, that in physically interesting cases $n=2, m=2$ and $n=2, m=3$ phase transitions into chiral phases should be first-order.

==> anc/README <==
The content of these files is explained in detail in Appendix A and B of the paper. In short, they are:

1. rg_expansion.m

Here we present the symbolic 6-loop expansions of the renormalization group functions.

2. chiral_crit_exp.m

This file contains the epsilon-expansions of the critical exponents \nu, \gamma, \eta for chiral fixed point at m=2 and n=n^+,6,7,8,16,32.

3. marg_dim_exp.m

This file contains the epsilon-expansions of all marginal dimensionalities n^+,n^-,n^H for m=2,3,4,5,6.

4. asymptotics_chiral.m

This file contains the information about the closest to the origin singularity of epsilon expansions of chiral model.

Ending in .m files are suitable for Mathematica.


==> anc/asymptotics_chiral.m <==
(%"chiral"%)
	
        (%deltaN=value%)
        (%m=value%)

	g1=((3 (deltaN^2 (-1 + 2 m) + deltaN (-26 + 22 m^2 - 4 Sqrt[6] Sqrt[-2 + m + m^2] + Sqrt[
				deltaN (deltaN + 4 Sqrt[6] Sqrt[-2 + m + m^2])] + 
				m (4 + 8 Sqrt[6] Sqrt[-2 + m + m^2])) + 
			     2 (36 + 54 m^3 - 26 Sqrt[6] Sqrt[-2 + m + m^2] - 
				3 Sqrt[deltaN (deltaN + 4 Sqrt[6] Sqrt[-2 + m + m^2])] + 
				Sqrt[6] Sqrt[-2 + m + m^2] Sqrt[
				 deltaN (deltaN + 4 Sqrt[6] Sqrt[-2 + m + m^2])] + 
				m^2 (36 + 22 Sqrt[6] Sqrt[-2 + m + m^2]) + 
				m (-126 + 4 Sqrt[6] Sqrt[-2 + m + m^2] + 
				   3 Sqrt[deltaN (deltaN + 
				       4 Sqrt[6] Sqrt[-2 + m + m^2])]))))/(2 (deltaN^3 m + 
			     deltaN^2 (-16 + 17 m^2 + 
				2 m (7 + 3 Sqrt[6] Sqrt[-2 + m + m^2])) + 
			     4 deltaN (42 m^3 - 2 (15 + 8 Sqrt[6] Sqrt[-2 + m + m^2]) + 
				m (-69 + 14 Sqrt[6] Sqrt[-2 + m + m^2]) + 
				m^2 (57 + 17 Sqrt[6] Sqrt[-2 + m + m^2])) + 
			     12 (-2 + m + m^2) (-44 + 49 m^2 + 10 Sqrt[6] Sqrt[-2 + m + m^2] +
				 m (49 + 20 Sqrt[6] Sqrt[-2 + m + m^2])))));

        g2=((3 (deltaN^2 m + deltaN (-10 + 11 m^2 + 4 m (2 + Sqrt[6] Sqrt[-2 + m + m^2])) + 
			     2 (-12 + 27 m^3 - 10 Sqrt[6] Sqrt[-2 + m + m^2] + 
				8 m (-6 + Sqrt[6] Sqrt[-2 + m + m^2]) + 
				11 m^2 (3 + Sqrt[6] Sqrt[-2 + m + m^2]) - 
				3 Sqrt[deltaN (deltaN + 
				    4 Sqrt[6] Sqrt[-2 + m + m^2])])))/(deltaN^3 m + 
			   deltaN^2 (-16 + 17 m^2 + 2 m (7 + 3 Sqrt[6] Sqrt[-2 + m + m^2])) + 
			   4 deltaN (42 m^3 - 2 (15 + 8 Sqrt[6] Sqrt[-2 + m + m^2]) + 
			      m (-69 + 14 Sqrt[6] Sqrt[-2 + m + m^2]) + 
			      m^2 (57 + 17 Sqrt[6] Sqrt[-2 + m + m^2])) + 
			   12 (-2 + m + m^2) (-44 + 49 m^2 + 10 Sqrt[6] Sqrt[-2 + m + m^2] + 
			      m (49 + 20 Sqrt[6] Sqrt[-2 + m + m^2]))));
        
        asym=If[2*m/(m-1)>(g2/g1)>=0, g1In,(g1-(1-1/m)g2)];


==> anc/chiral_crit_exp.m <==
N[Z35] = 0.037707672984847544;

Crit[chiral,nu,"n+"]=1/2 + eps/8 + ((8463703 + 3455292*Sqrt[6])*eps^2)/(800*(440771 + 179944*Sqrt[6])) - (eps^3*(97044251 + 39618164*Sqrt[6] + 60*(20627183 + 8421012*Sqrt[6])*Zeta[3]))/(240000*(440771 + 179944*Sqrt[6])) - (eps^4*(180821422367373824 + 73820036560724261*Sqrt[6] + 150*(18183727578061 + 7423475698004*Sqrt[6])*Pi^4 + 10*(17007849402075359 + 6943425442864126*Sqrt[6])*Zeta[3] - 710780268949176500*Zeta[5] - 290174829693946000*Sqrt[6]*Zeta[5]))/(72000000*(440771 + 179944*Sqrt[6])^2) + (eps^5*(-315*(17007849402075359 + 6943425442864126*Sqrt[6])*Pi^4 + 2500*(1421560537898353 + 580349659387892*Sqrt[6])*Pi^6 + 63*(-11526315566452713743 - 4705598625351308102*Sqrt[6] - 25*(390454025846742137 + 159402188556667468*Sqrt[6])*Zeta[3] + 240*(40977659362526626 + 16729059381962039*Sqrt[6])*Zeta[3]^2 + 50*(351662259865046929 + 143565516410565356*Sqrt[6])*Zeta[5] - 81289264938762730500*Zeta[7] - 33186203444313927000*Sqrt[6]*Zeta[7])))/(272160000000*(440771 + 179944*Sqrt[6])^2) - (eps^6*(-12500*(396565529626197539172443 + 161897199526791567328652*Sqrt[6])*Pi^6 + 900*(3891619832095576771896229 + 1588747143588284847556806*Sqrt[6])*Pi^8 - 7875*Pi^4*(-5*(344201615932340203638379 + 140519721279277043638156*Sqrt[6]) + 96*(36123527063446886343542 + 14747368169177281081013*Sqrt[6])*Zeta[3]) - 21*(19440000*(9524534076361486819019 + 3888374754139385521866*Sqrt[6])*Z35 + 900*(128795664209980312846168234 + 52580609732882208948455001*Sqrt[6])*Zeta[3]^2 + 3600000*(17833808511139780479769 + 7280621837132705541116*Sqrt[6])*Zeta[3]^3 + 15*Zeta[3]*(-7123078429823421531965867383 - 2907984591815429488646138812*Sqrt[6] + 12000*(134872907326774408952588 + 55061633846046677289307*Sqrt[6])*Zeta[5]) + 2*(-44118360686417830474845408564 - 18011245328298181381997764746*Sqrt[6] + 1875*(60893887901650370546910961 + 24859825635546874473974854*Sqrt[6])*Zeta[5] - 140625*(444064523664967250069609 + 181288582641872522155501*Sqrt[6])*Zeta[7] + 698258671870111516273825075000*Zeta[9] + 285062909092540502365637300000*Sqrt[6]*Zeta[9]))))/(816480000000000*(440771 + 179944*Sqrt[6])^3);

Crit[chiral,eta,"n+"]=eps^2/48 + (5*eps^3)/288 - (eps^4*(-1760764097 - 718828908*Sqrt[6] + 25*(26539813 + 10834832*Sqrt[6])*Zeta[3]))/(360000*(440771 + 179944*Sqrt[6])) - (eps^5*(-3265861017449 - 1333282138136*Sqrt[6] + 750*(26539813 + 10834832*Sqrt[6])*Pi^4 + 40*(86940460467 + 35493291088*Sqrt[6])*Zeta[3] - 4507257285000*Zeta[5] - 1840079740000*Sqrt[6]*Zeta[5]))/(1296000000*(440771 + 179944*Sqrt[6])) + (eps^6*(-25200*(86940460467 + 35493291088*Sqrt[6])*Pi^4 + 500000*(901451457 + 368015948*Sqrt[6])*Pi^6 + 63*(1628614558196271 + 664879079331944*Sqrt[6] - 20*(156593870164467 + 63929171247088*Sqrt[6])*Zeta[3] + 9600*(179756644266 + 73385326249*Sqrt[6])*Zeta[3]^2 + 1000*(3158275519653 + 1289360143592*Sqrt[6])*Zeta[5] - 8326596286417500*Zeta[7] - 3399317377470000*Sqrt[6]*Zeta[7])))/(97977600000000*(440771 + 179944*Sqrt[6]));

Crit[chiral,gamma,"n+"]=1 + eps/4 + ((39762943 + 16233152*Sqrt[6])*eps^2)/(2400*(440771 + 179944*Sqrt[6])) - (eps^3*(4163529881 + 1699753984*Sqrt[6] + 360*(20627183 + 8421012*Sqrt[6])*Zeta[3]))/(720000*(440771 + 179944*Sqrt[6])) - (eps^4*(671055288519 + 273957144866*Sqrt[6] + 300*(20627183 + 8421012*Sqrt[6])*Pi^4 + 40*(7987908226 + 3261050689*Sqrt[6])*Zeta[3] - 1612584059000*Zeta[5] - 658334676000*Sqrt[6]*Zeta[5]))/(72000000*(440771 + 179944*Sqrt[6])) + (eps^5*(-630*(7987908226 + 3261050689*Sqrt[6])*Pi^4 + 2500*(1612584059 + 658334676*Sqrt[6])*Pi^6 + 21*(-52487522405747 - 21427936834508*Sqrt[6] - 125*(178688280813 + 72949256332*Sqrt[6])*Zeta[3] + 720*(46484067878 + 18977043117*Sqrt[6])*Zeta[3]^2 + 50*(971388489111 + 396567910204*Sqrt[6])*Zeta[5] - 276637754074500*Zeta[7] - 112936890843000*Sqrt[6]*Zeta[7])))/(136080000000*(440771 + 179944*Sqrt[6])) + (eps^6*(50000*(1305548853711 + 532988304604*Sqrt[6])*Pi^6 - 10800*(5007770328061 + 2044413729254*Sqrt[6])*Pi^8 + 31500*Pi^4*(-25*(178688280813 + 72949256332*Sqrt[6]) + 288*(46484067878 + 18977043117*Sqrt[6])*Zeta[3]) + 63*(-523352232532001883 - 213657598952946812*Sqrt[6] + 77760000*(12256253171 + 5003594794*Sqrt[6])*Z35 + 1200*(461254708145118 + 188306547569227*Sqrt[6])*Zeta[3]^2 + 14400000*(22948699921 + 9368768044*Sqrt[6])*Zeta[3]^3 + 1044478538057160000*Zeta[5] + 426406898790490000*Sqrt[6]*Zeta[5] + 80*Zeta[3]*(-7*(769358038519497 + 314089415427008*Sqrt[6]) + 9000*(173555737292 + 70853749763*Sqrt[6])*Zeta[5]) - 434688924880687500*Zeta[7] - 177461484010875000*Sqrt[6]*Zeta[7] + 7188202722205400000*Zeta[9] + 2934571591085600000*Sqrt[6]*Zeta[9])))/(4898880000000000*(440771 + 179944*Sqrt[6]));

Crit[chiral,omeaga1,"n+"]=eps + ((-71 + 16*Sqrt[6])*eps^2)/200 + (eps^3*(17529 - 6664*Sqrt[6] + 60*(501 - 172*Sqrt[6])*Zeta[3]))/90000 + (eps^4*(-3902081 + 1327316*Sqrt[6] + 100*(501 - 172*Sqrt[6])*Pi^4 + 60*(-32789 + 14584*Sqrt[6])*Zeta[3] + 9000*(-2903 + 1044*Sqrt[6])*Zeta[5]))/18000000 + (eps^5*(50*Pi^4*(-688569 + 306264*Sqrt[6] + 500*(-2903 + 1044*Sqrt[6])*Pi^2) + 7*(728725997 - 384810392*Sqrt[6] + 10*Zeta[3]*(271727451 - 108850276*Sqrt[6] + 120*(-1615533 + 566170*Sqrt[6])*Zeta[3]) - 72000*(-40993 + 12613*Sqrt[6])*Zeta[5] - 14332500*(-2289 + 880*Sqrt[6])*Zeta[7])))/37800000000 + (eps^6*(300*(4000*(8023345567 + 3275516238*Sqrt[6])*Pi^6 + 2*(9246897662173 + 3775023736872*Sqrt[6])*Pi^8 - 7*Pi^4*(-2247855917457 - 917679439948*Sqrt[6] + 240*(100806729063 + 41154153082*Sqrt[6])*Zeta[3]) + 168*Zeta[3]*(-489*(297674034041 + 121524743099*Sqrt[6])*Zeta[3] - 4000*(12356803569 + 5044631816*Sqrt[6])*Zeta[3]^2 + 100*(1280084757207 + 522593487073*Sqrt[6])*Zeta[5])) + 7*(275791821150647583 + 112591574606979112*Sqrt[6] - 38880000*(23188642553 + 9466699192*Sqrt[6])*Z35 + 60*(6160951978298409 + 2515200313713076*Sqrt[6])*Zeta[3] - 12000*(155843364143628 + 63622763591117*Sqrt[6])*Zeta[5] - 67500*(11257527620741 + 4595861740024*Sqrt[6])*Zeta[7] - 400000*(19853577627501 + 8105171458664*Sqrt[6])*Zeta[9])))/(136080000000000*(440771 + 179944*Sqrt[6]));

Crit[chiral,omeaga2,"n+"]=0;


Crit[chiral,nu,6]=0.5+0.1294906034755463` eps+0.028761779310606923` eps^2-0.011011022676646554` eps^3+0.004928367829215375` eps^4-0.01473946238352612` eps^5+0.025563712719115148` (eps^6);

Crit[chiral,eta,6]=0.020806445973900512*eps^2 + 0.017395871599497292*eps^3 + 0.006127248199569403*eps^4 + 0.003298603972474258*eps^5 - 0.0018244660463530883*eps^6;

Crit[chiral,gamma,6]=1+0.2589812069510926` eps+0.04712033563426359` eps^2-0.03341422039838348` eps^3+ 0.003942079239904635` eps^4-0.03219288379171742` eps^5+0.051525294199571005` eps^6;

Crit[chiral,omeaga1,6]=1.*eps - 0.16708130740493615*eps^2 + 0.08241937246753597*eps^3 - 0.17356654721642373*eps^4 + 0.20632473394765907*eps^5 - 0.3820272765786296*eps^6;

Crit[chiral,omeaga2,6]=0.03592482780437051*eps + 0.021359230324183895*eps^2 + 0.011700399999155474*eps^3 + 0.0022093277577386328*eps^4 + 0.0027382238816962*eps^5 - 0.007604109745080632*eps^6;

Crit[chiral,nu,7]=0.5 +0.14708797992339254` eps+0.04801585839332152` eps^2+0.006370649311954135` eps^3+0.014093138736091354` eps^4-0.007028986698297543` eps^5+0.024544485643739435` (eps^6);

Crit[chiral,eta,7]=0.020182828190538404*eps^2 + 0.016539471496806374*eps^3 + 0.0053415824787687305*eps^4 + 0.0028865346682424523*eps^5 - 0.0021188538017291162*eps^6;

Crit[chiral,gamma,7]=1+0.2941759598467851` eps+0.08594030269137384` eps^2+0.0015029114478178895` eps^3+0.022113632960958935` eps^4-0.017209657948928966` eps^5+0.04907753639662883` (eps^6);

Crit[chiral,omeaga1,7]=0.9999999999999998*eps - 0.1913525896637859*eps^2 + 0.10215753883300499*eps^3 - 0.21349691663195725*eps^4 + 0.2863528282252691*eps^5 - 0.5269514309867053*eps^6;

Crit[chiral,omeaga2,7]=0.17670383938714046*eps + 0.10045533101690743*eps^2 + 0.049500026191047826*eps^3 + 0.0097974392069992*eps^4 + 0.008441414284777737*eps^5 - 0.02363237790397759*eps^6;

Crit[chiral,nu,8]=0.5+0.15522464720857568` eps+0.05704895986316387` eps^2+0.014954222287576422` eps^3+0.01886496805542321` eps^4-0.0024750357574109486` eps^5+0.023876903613875938` (eps^6);

Crit[chiral,eta,8]=0.019615294268156155*eps^2 + 0.01563200493219938*eps^3 + 0.004507806421057804*eps^4 + 0.002315845373269356*eps^5 - 0.002383635326168133*eps^6;

Crit[chiral,gamma,8]=1+0.31044929441715136` eps+0.10429027259224966` eps^2+0.01904766497638622` eps^3+ 0.031930528314145966` eps^4-0.007992837955529878` eps^5+0.04772517656587166` eps^6;

Crit[chiral,omeaga1,8]=1.*eps - 0.197598746734277*eps^2 + 0.11036665349213584*eps^3 - 0.22283402284622478*eps^4 + 0.31125520894384884*eps^5 - 0.5655410824241666*eps^6;

Crit[chiral,omeaga2,8]=0.24179717766860565*eps + 0.13284518892617123*eps^2 + 0.06159430255407902*eps^3 + 0.012280589758512858*eps^4 + 0.00884942391586585*eps^5 - 0.02379221337074758*eps^6;

Crit[chiral,nu,16]=0.5+0.18428278071900087` eps+0.08817415706770887` eps^2+0.04426943087090752` eps^3+0.0337550087531914` eps^4+0.012764499982434587` eps^5+0.01871688771056226` (eps^6);

Crit[chiral,eta,16]=0.016147402546963865*eps^2 + 0.01025428674843986*eps^3 + 0.00027585000948607383*eps^4 - 0.00043574655751807195*eps^5 - 0.0028874685241986483*eps^6;

Crit[chiral,gamma,16]=1+0.36856556143800173` eps+0.16827461286193582` eps^2+0.08043603012485152` eps^3+0.06405862041693575` eps^4+0.024077039425646957` eps^5+0.03793448027581386` (eps^6);

Crit[chiral,omeaga1,16]=1.0000000000000007*eps - 0.18813785500900432*eps^2 + 0.12561326274889473*eps^3 - 0.19427833486069104*eps^4 + 0.29831579236054573*eps^5 - 0.4788752893929409*eps^6;

Crit[chiral,omeaga2,16]=0.4742622457520065*eps + 0.2132051761363674*eps^2 + 0.07500531723803794*eps^3 + 0.01143912911066755*eps^4 + 0.002423370353364346*eps^5 - 0.013850694239406857*eps^6;

Crit[chiral,nu,32]=1/2+0.18463976955099978` eps+0.13980826667910307` eps^2+0.031088313212443264` eps^3+ 0.0936496663927393` eps^4-0.08787899640920026` eps^5+0.2156701507108244` eps^6;

Crit[chiral,eta,32]=0.016090797183871516*eps^2 + 0.002017868834592356*eps^3 - 0.0046920353901901985*eps^4 - 0.0010142548979344135*eps^5 - 0.00027184771450968924*eps^6;

Crit[chiral,gamma,32]=1+0.36927953910199957` eps+0.2715711347662704` eps^2+0.058196690923668436` eps^3+0.18702314518020838` eps^4-0.17516687952310367` eps^5+0.4307498524780095` (eps^6);

Crit[chiral,omeaga1,32]=1.*eps - 0.18770257500401996*eps^2 + 0.18866708168729698*eps^3 - 0.19711329724037308*eps^4 + 0.2790446384681039*eps^5 - 0.32628076529484795*eps^6;

Crit[chiral,omeaga2,32]=0.4771181564079982*eps + 0.6239662726989994*eps^2 - 0.36556195822150783*eps^3 + 0.4699948438212599*eps^4 - 0.8573335612624379*eps^5 + 1.6463487165260455*eps^6;



==> anc/marg_dim_exp.m <==
N[Z35] = 0.037707672984847544;

n["h",2]=2 - eps + (5*eps^2*(-1 + 6*Zeta[3]))/24 + (eps^3*(-2 + 3*Pi^4 + 90*Zeta[3] - 1200*Zeta[5]))/288 + (eps^4*(378*Pi^4 - 800*Pi^6 - 21*(9 - 2511*Zeta[3] + 5496*Zeta[3]^2 + 6310*Zeta[5] - 103635*Zeta[7])))/145152 + (eps^5*(-2117500*Pi^6 + 6401133*Pi^8 - 4725*Pi^4*(-837 + 3664*Zeta[3]) - 350*(30991248*Z35 + 5*(-3492 + 2341980*Zeta[3]^2 + 2065536*Zeta[3]^3 - 87822*Zeta[5] + 54*Zeta[3]*(-1709 + 110560*Zeta[5]) - 1643967*Zeta[7] + 40873712*Zeta[9]))))/1306368000;

n["+",2]=4*(3 + Sqrt[6]) - (2*(18 + 7*Sqrt[6])*eps)/3 + (eps^2*(274 + 91*Sqrt[6] + 5*(156 + 47*Sqrt[6])*Zeta[3]))/300 + (eps^3*(186952 + 97028*Sqrt[6] + 75*(47 + 26*Sqrt[6])*Pi^4 + 10*(31863 + 7502*Sqrt[6])*Zeta[3] - 2000*(321 + 232*Sqrt[6])*Zeta[5]))/(90000*Sqrt[6]) + (eps^4*(50*Pi^4*(945252 + 669123*Sqrt[6] - 2000*(464 + 107*Sqrt[6])*Pi^2) + 21*(123273564 + 28021546*Sqrt[6] - 15*Zeta[3]*(86358388 + 29909737*Sqrt[6] + 210*(84368 + 38339*Sqrt[6])*Zeta[3]) + 750*(2753732 + 735873*Sqrt[6])*Zeta[5] + 2480625*(1332 + 119*Sqrt[6])*Zeta[7])))/6804000000 + (eps^5*(87500*(353276 + 93039*Sqrt[6])*Pi^6 + 1755*(6725852 + 294933*Sqrt[6])*Pi^8 - 1575*Pi^4*(86358388 + 29909737*Sqrt[6] + 420*(84368 + 38339*Sqrt[6])*Zeta[3]) + 42*(5159246304 - 2720879894*Sqrt[6] + 1458000*(-261436 + 10931*Sqrt[6])*Z35 + 750*(112423044 - 96653699*Sqrt[6])*Zeta[5] + 300*Zeta[3]*(3*Zeta[3]*(96066268 + 52972137*Sqrt[6] + 800*(-171020 + 10299*Sqrt[6])*Zeta[3]) + 2*(25254408 + 65775197*Sqrt[6] + 7800*(-75864 + 33833*Sqrt[6])*Zeta[5])) - 5625*(239598292 + 36650421*Sqrt[6])*Zeta[7] + 10000*(-256880180 + 9801741*Sqrt[6])*Zeta[9])))/4082400000000;

n["-",2]=-4*(-3 + Sqrt[6]) + (2*(-18 + 7*Sqrt[6])*eps)/3 + (eps^2*(274 - 91*Sqrt[6] + (780 - 235*Sqrt[6])*Zeta[3]))/300 + (eps^3*(75*(-1141 + 474*Sqrt[6])*Pi^4 + 2*(-2192572 + 907558*Sqrt[6] + 5*(-530541 + 209974*Sqrt[6])*Zeta[3] + 1000*(9099 - 3836*Sqrt[6])*Zeta[5])))/(90000*(-24 + 11*Sqrt[6])) + (eps^4*(3150*(-70092576 + 28602839*Sqrt[6])*Pi^4 - 100000*(-1240164 + 506521*Sqrt[6])*Pi^6 + 63*(-109260736132 + 44625908898*Sqrt[6] + 5*Zeta[3]*(272675746872 - 111334075883*Sqrt[6] + 210*(304579908 - 124333537*Sqrt[6])*Zeta[3]) + 250*(-7782456648 + 3178240147*Sqrt[6])*Zeta[5] + 2480625*(-924032 + 377623*Sqrt[6])*Zeta[7])))/(6804000000*(-1707 + 698*Sqrt[6])) + (eps^5*(-87500*(-353276 + 93039*Sqrt[6])*Pi^6 - 1755*(-6725852 + 294933*Sqrt[6])*Pi^8 + 1575*Pi^4*(-86358388 + 29909737*Sqrt[6] + 420*(-84368 + 38339*Sqrt[6])*Zeta[3]) + 42*(5159246304 + 2720879894*Sqrt[6] - 1458000*(261436 + 10931*Sqrt[6])*Z35 + 750*(112423044 + 96653699*Sqrt[6])*Zeta[5] - 300*Zeta[3]*(3*Zeta[3]*(-96066268 + 52972137*Sqrt[6] + 800*(171020 + 10299*Sqrt[6])*Zeta[3]) + 2*(-25254408 + 65775197*Sqrt[6] + 7800*(75864 + 33833*Sqrt[6])*Zeta[5])) + 5625*(-239598292 + 36650421*Sqrt[6])*Zeta[7] - 10000*(256880180 + 9801741*Sqrt[6])*Zeta[9])))/4082400000000;

n["h",3]=4/3 - (2*eps)/3 + (5*eps^2*(-1 + 6*Zeta[3]))/36 + (eps^3*(-2 + 3*Pi^4 + 90*Zeta[3] - 1200*Zeta[5]))/432 + (eps^4*(378*Pi^4 - 800*Pi^6 - 21*(9 - 2511*Zeta[3] + 5496*Zeta[3]^2 + 6310*Zeta[5] - 103635*Zeta[7])))/217728 + (eps^5*(-2117500*Pi^6 + 6401133*Pi^8 - 4725*Pi^4*(-837 + 3664*Zeta[3]) - 350*(30991248*Z35 + 5*(-3492 + 2341980*Zeta[3]^2 + 2065536*Zeta[3]^3 - 87822*Zeta[5] + 54*Zeta[3]*(-1709 + 110560*Zeta[5]) - 1643967*Zeta[7] + 40873712*Zeta[9]))))/1959552000;

n["+",3]=17 + 4*Sqrt[15] + (-17 - 259/(4*Sqrt[15]))*eps + (eps^2*(2267955 + 461534*Sqrt[15] + 220*(42741 + 10183*Sqrt[15])*Zeta[3]))/2323200 + (eps^3*(11202065953939 + 2914344715275*Sqrt[15] + 15972*(17356495 + 4501331*Sqrt[15])*Pi^4 + 22*(378600671235 + 93877171286*Sqrt[15])*Zeta[3] - 48400*(1137097803 + 296058947*Sqrt[15])*Zeta[5]))/(6746572800*(600 + 173*Sqrt[15])) + (eps^4*(425920*Pi^4*(63*(184976182 + 103127153*Sqrt[15]) - 4400*(4835795 + 1072837*Sqrt[15])*Pi^2) + 21*(17531276380245840 + 3847065393512279*Sqrt[15] + 1320*Zeta[3]*(-5*(41214520769938 + 9458643900547*Sqrt[15]) - 66*(739213610260 + 238830577907*Sqrt[15])*Zeta[3]) + 290400*(1871364718325 + 375167813937*Sqrt[15])*Zeta[5] + 2113095600*(210903545 + 35255789*Sqrt[15])*Zeta[7])))/987439189524480000 + (eps^5*(1936*(605000*(1707526497845 + 336133523697*Sqrt[15])*Pi^6 + 6534*(27969373770865 + 4123555132197*Sqrt[15])*Pi^8 - 17325*Pi^4*(206072603849690 + 47293219502735*Sqrt[15] + 132*(739213610260 + 238830577907*Sqrt[15])*Zeta[3]) + 4725*Zeta[3]*(Zeta[3]*(44489372267372000 + 9007236524012743*Sqrt[15] - 3407360*(4196383570 + 391848229*Sqrt[15])*Zeta[3]) + 2640*(-9492767430980 + 5644927132943*Sqrt[15])*Zeta[5])) + 105*(-51920664981914462400 + 1647191382267965257*Sqrt[15] - 54647239680*(69619800765 + 6879765817*Sqrt[15])*Z35 + 1320*(715347579864310320 + 289429371719036767*Sqrt[15])*Zeta[3] - 871200*(1955510264184650 + 1542139692468063*Sqrt[15])*Zeta[5] - 4791600*(5656452708346670 + 718669374319067*Sqrt[15])*Zeta[7] - 374809600*(73243558109270 + 7955389076861*Sqrt[15])*Zeta[9])))/143376170318954496000000;

n["-",3]=17 - 4*Sqrt[15] + (-17 + 259/(4*Sqrt[15]))*eps + (eps^2*(2267955 - 461534*Sqrt[15] + 220*(42741 - 10183*Sqrt[15])*Zeta[3]))/2323200 + (eps^3*(-11202065953939 + 2914344715275*Sqrt[15] + 15972*(-17356495 + 4501331*Sqrt[15])*Pi^4 + 22*(-378600671235 + 93877171286*Sqrt[15])*Zeta[3] - 48400*(-1137097803 + 296058947*Sqrt[15])*Zeta[5]))/(6746572800*(-600 + 173*Sqrt[15])) + (eps^4*(425920*Pi^4*(11653499466 - 6497010639*Sqrt[15] + 4400*(-4835795 + 1072837*Sqrt[15])*Pi^2) + 21*(17531276380245840 - 3847065393512279*Sqrt[15] + 1320*Zeta[3]*(5*(-41214520769938 + 9458643900547*Sqrt[15]) + 66*(-739213610260 + 238830577907*Sqrt[15])*Zeta[3]) - 290400*(-1871364718325 + 375167813937*Sqrt[15])*Zeta[5] - 2113095600*(-210903545 + 35255789*Sqrt[15])*Zeta[7])))/987439189524480000 + (eps^5*(1936*(-605000*(-1707526497845 + 336133523697*Sqrt[15])*Pi^6 - 6534*(-27969373770865 + 4123555132197*Sqrt[15])*Pi^8 + 17325*Pi^4*(-206072603849690 + 47293219502735*Sqrt[15] + 132*(-739213610260 + 238830577907*Sqrt[15])*Zeta[3]) + 4725*Zeta[3]*(Zeta[3]*(44489372267372000 - 9007236524012743*Sqrt[15] + 3407360*(-4196383570 + 391848229*Sqrt[15])*Zeta[3]) - 2640*(9492767430980 + 5644927132943*Sqrt[15])*Zeta[5])) + 105*(-51920664981914462400 - 1647191382267965257*Sqrt[15] + 54647239680*(-69619800765 + 6879765817*Sqrt[15])*Z35 + 1320*(715347579864310320 - 289429371719036767*Sqrt[15])*Zeta[3] + 871200*(-1955510264184650 + 1542139692468063*Sqrt[15])*Zeta[5] + 4791600*(-5656452708346670 + 718669374319067*Sqrt[15])*Zeta[7] + 374809600*(-73243558109270 + 7955389076861*Sqrt[15])*Zeta[9])))/143376170318954496000000;

n["h",4]=1 - eps/2 + (5*eps^2*(-1 + 6*Zeta[3]))/48 + (eps^3*(-2 + 3*Pi^4 + 90*Zeta[3] - 1200*Zeta[5]))/576 + (eps^4*(378*Pi^4 - 800*Pi^6 - 21*(9 - 2511*Zeta[3] + 5496*Zeta[3]^2 + 6310*Zeta[5] - 103635*Zeta[7])))/290304 + (eps^5*(-2117500*Pi^6 + 6401133*Pi^8 - 4725*Pi^4*(-837 + 3664*Zeta[3]) - 350*(30991248*Z35 + 5*(-3492 + 2341980*Zeta[3]^2 + 2065536*Zeta[3]^3 - 87822*Zeta[5] + 54*Zeta[3]*(-1709 + 110560*Zeta[5]) - 1643967*Zeta[7] + 40873712*Zeta[9]))))/2612736000;

n["+",4]=22 + 12*Sqrt[3] + (-22 - 38/Sqrt[3])*eps + (eps^2*(351 + 157*Sqrt[3] + 54*(31 + 18*Sqrt[3])*Zeta[3]))/324 + (eps^3*(243*(31 + 18*Sqrt[3])*Pi^4 + 10*(29355 + 16463*Sqrt[3] + 9*(1203 + 1790*Sqrt[3])*Zeta[3] - 90*(1587 + 959*Sqrt[3])*Zeta[5])))/174960 + (eps^4*(378*(1203 + 1790*Sqrt[3])*Pi^4 - 600*(1587 + 959*Sqrt[3])*Pi^6 + 35*(746859 + 765229*Sqrt[3] - 9*Zeta[3]*(2067209 + 1139270*Sqrt[3] + 12*(39636 + 33031*Sqrt[3])*Zeta[3]) + 54*(749913 + 327664*Sqrt[3])*Zeta[5] + 3969*(5229 + 3725*Sqrt[3])*Zeta[7])))/88179840 + (eps^5*(40500*(689649 + 292672*Sqrt[3])*Pi^6 + 27*(99380859 + 78927419*Sqrt[3])*Pi^8 - 42525*Pi^4*(2067209 + 1139270*Sqrt[3] + 24*(39636 + 33031*Sqrt[3])*Zeta[3]) + 350*(-34992*(160959 + 184759*Sqrt[3])*Z35 + 810*Zeta[3]*(10875169 + 155809*Sqrt[3] + 2*Zeta[3]*(10345539 + 4755526*Sqrt[3] - 32*(35535 + 41272*Sqrt[3])*Zeta[3]) + 72*(8582 + 148655*Sqrt[3])*Zeta[5]) - 5*(99435510 - 31808920*Sqrt[3] + 54*(54254004 + 33399059*Sqrt[3])*Zeta[5] + 81*(272159151 + 68542544*Sqrt[3])*Zeta[7] + 144*(65571447 + 67240474*Sqrt[3])*Zeta[9]))))/1428513408000;

n["-",4]=22 - 12*Sqrt[3] + (-22 + 38/Sqrt[3])*eps + eps^2*((351 - 157*Sqrt[3])/324 + (31/6 - 3*Sqrt[3])*Zeta[3]) + (eps^3*(293550 - 164630*Sqrt[3] + 243*(31 - 18*Sqrt[3])*Pi^4 + 90*(1203 - 1790*Sqrt[3])*Zeta[3] + 900*(-1587 + 959*Sqrt[3])*Zeta[5]))/174960 + (eps^4*(378*(1203 - 1790*Sqrt[3])*Pi^4 + 600*(-1587 + 959*Sqrt[3])*Pi^6 + 35*(746859 - 765229*Sqrt[3] + 9*Zeta[3]*(-2067209 + 1139270*Sqrt[3] + 12*(-39636 + 33031*Sqrt[3])*Zeta[3]) + 54*(749913 - 327664*Sqrt[3])*Zeta[5] - 3969*(-5229 + 3725*Sqrt[3])*Zeta[7])))/88179840 + (eps^5*(-40500*(-689649 + 292672*Sqrt[3])*Pi^6 + 27*(99380859 - 78927419*Sqrt[3])*Pi^8 + 42525*Pi^4*(-2067209 + 1139270*Sqrt[3] + 24*(-39636 + 33031*Sqrt[3])*Zeta[3]) + 350*(34992*(-160959 + 184759*Sqrt[3])*Z35 + 5*(-99435510 - 31808920*Sqrt[3] + 54*(-54254004 + 33399059*Sqrt[3])*Zeta[5] + 162*Zeta[3]*(10875169 - 155809*Sqrt[3] + 2*Zeta[3]*(10345539 - 4755526*Sqrt[3] + 32*(-35535 + 41272*Sqrt[3])*Zeta[3]) + 72*(8582 - 148655*Sqrt[3])*Zeta[5]) + 81*(-272159151 + 68542544*Sqrt[3])*Zeta[7] + 144*(-65571447 + 67240474*Sqrt[3])*Zeta[9]))))/1428513408000;

n["h",5]=4/5 - (2*eps)/5 + (eps^2*(-1 + 6*Zeta[3]))/12 + (eps^3*(-2 + 3*Pi^4 + 90*Zeta[3] - 1200*Zeta[5]))/720 + (eps^4*(378*Pi^4 - 800*Pi^6 - 21*(9 - 2511*Zeta[3] + 5496*Zeta[3]^2 + 6310*Zeta[5] - 103635*Zeta[7])))/362880 + (eps^5*(-2117500*Pi^6 + 6401133*Pi^8 - 4725*Pi^4*(-837 + 3664*Zeta[3]) - 350*(30991248*Z35 + 5*(-3492 + 2341980*Zeta[3]^2 + 2065536*Zeta[3]^3 - 87822*Zeta[5] + 54*Zeta[3]*(-1709 + 110560*Zeta[5]) - 1643967*Zeta[7] + 40873712*Zeta[9]))))/3265920000;

n["+",5]=27 + 4*Sqrt[42] + (-27 - 703/(4*Sqrt[42]))*eps + (eps^2*(7267414 + 964321*Sqrt[42] + 364*(107169 + 17749*Sqrt[42])*Zeta[3]))/6359808 + (eps^3*(738192*(107169 + 17749*Sqrt[42])*Pi^4 + 5*(539058695376 + 107103762667*Sqrt[42] + 156*(1634914432 + 588494827*Sqrt[42])*Zeta[3] - 1135680*(2380733 + 480323*Sqrt[42])*Zeta[5])))/1547722874880 + (eps^4*(264992*Pi^4*(9*(1634914432 + 588494827*Sqrt[42]) - 10400*(2380733 + 480323*Sqrt[42])*Pi^2) - 2520*Zeta[3]*(1490621797693172 + 394318435027559*Sqrt[42] + 78*(6232595367404 + 1317806553215*Sqrt[42])*Zeta[3]) + 195*(1500879391872672 + 202259534075591*Sqrt[42] + 4704*(12051170277947 + 1512463134297*Sqrt[42])*Zeta[5] + 121356144*(114516747 + 59481365*Sqrt[42])*Zeta[7])))/567878095467970560 + (eps^5*(3444896000*(11101834696571 + 1355237096601*Sqrt[42])*Pi^6 + 26574912*(48120639023989 + 39173957324603*Sqrt[42])*Pi^8 - 59623200*Pi^4*(1490621797693172 + 394318435027559*Sqrt[42] + 156*(6232595367404 + 1317806553215*Sqrt[42])*Zeta[3]) + 75*(-160725067776*(-47375252911 + 97629996883*Sqrt[42])*Z35 + 5*(10424882759787595993152 - 1658669483542225386833*Sqrt[42] + 794976*(-131423963547186912 + 12399942985291811*Sqrt[42])*Zeta[5] + 168*Zeta[3]*(144076657298268448272 - 11901100594911946603*Sqrt[42] + 78*Zeta[3]*(-997231160378901056 + 634742670167766621*Sqrt[42] - 605696*(-98850261916 + 137749863099*Sqrt[42])*Zeta[3]) + 227136*(493286885036652 + 15741655963867*Sqrt[42])*Zeta[5]) - 8347248*(12750553909235464 + 1758486804415605*Sqrt[42])*Zeta[7] - 110236672*(-68152279199788 + 223117259686725*Sqrt[42])*Zeta[9]))))/1612319488652662013952000;

n["-",5]=27 - 4*Sqrt[42] + (-27 + 703/(4*Sqrt[42]))*eps + (eps^2*(7267414 - 964321*Sqrt[42] + 364*(107169 - 17749*Sqrt[42])*Zeta[3]))/6359808 + eps^3*(((107169 - 17749*Sqrt[42])*Pi^4)/2096640 + (539058695376 - 107103762667*Sqrt[42] + 156*(1634914432 - 588494827*Sqrt[42])*Zeta[3] + 1135680*(-2380733 + 480323*Sqrt[42])*Zeta[5])/309544574976) + (eps^4*(264992*Pi^4*(14714229888 - 5296453443*Sqrt[42] + 10400*(-2380733 + 480323*Sqrt[42])*Pi^2) + 2520*Zeta[3]*(-1490621797693172 + 394318435027559*Sqrt[42] + 78*(-6232595367404 + 1317806553215*Sqrt[42])*Zeta[3]) - 195*(-1500879391872672 + 202259534075591*Sqrt[42] + 4704*(-12051170277947 + 1512463134297*Sqrt[42])*Zeta[5] + 121356144*(-114516747 + 59481365*Sqrt[42])*Zeta[7])))/567878095467970560 + (eps^5*(-3444896000*(-11101834696571 + 1355237096601*Sqrt[42])*Pi^6 - 26574912*(-48120639023989 + 39173957324603*Sqrt[42])*Pi^8 + 59623200*Pi^4*(-1490621797693172 + 394318435027559*Sqrt[42] + 156*(-6232595367404 + 1317806553215*Sqrt[42])*Zeta[3]) + 75*(160725067776*(47375252911 + 97629996883*Sqrt[42])*Z35 + 5*(10424882759787595993152 + 1658669483542225386833*Sqrt[42] - 794976*(131423963547186912 + 12399942985291811*Sqrt[42])*Zeta[5] + 168*Zeta[3]*(144076657298268448272 + 11901100594911946603*Sqrt[42] + 78*Zeta[3]*(-997231160378901056 - 634742670167766621*Sqrt[42] + 605696*(98850261916 + 137749863099*Sqrt[42])*Zeta[3]) - 227136*(-493286885036652 + 15741655963867*Sqrt[42])*Zeta[5]) + 8347248*(-12750553909235464 + 1758486804415605*Sqrt[42])*Zeta[7] + 110236672*(68152279199788 + 223117259686725*Sqrt[42])*Zeta[9]))))/1612319488652662013952000;

n["h",6]=2/3 - eps/3 + (5*eps^2*(-1 + 6*Zeta[3]))/72 + (eps^3*(-2 + 3*Pi^4 + 90*Zeta[3] - 1200*Zeta[5]))/864 + (eps^4*(378*Pi^4 - 800*Pi^6 - 21*(9 - 2511*Zeta[3] + 5496*Zeta[3]^2 + 6310*Zeta[5] - 103635*Zeta[7])))/435456 + (eps^5*(-2117500*Pi^6 + 6401133*Pi^8 - 4725*Pi^4*(-837 + 3664*Zeta[3]) - 350*(30991248*Z35 + 5*(-3492 + 2341980*Zeta[3]^2 + 2065536*Zeta[3]^3 - 87822*Zeta[5] + 54*Zeta[3]*(-1709 + 110560*Zeta[5]) - 1643967*Zeta[7] + 40873712*Zeta[9]))))/3919104000;

n["+",6]=8*(4 + Sqrt[15]) + (-32 - 25*Sqrt[5/3])*eps + (eps^2*(8688 + 4859*Sqrt[15] + 28*(2853 + 886*Sqrt[15])*Zeta[3]))/11760 + (eps^3*(822179760 + 37108109*Sqrt[15] + 4116*(2853 + 886*Sqrt[15])*Pi^4 - 168*(-7397000 + 829771*Sqrt[15])*Zeta[3] - 41160*(28690 + 23083*Sqrt[15])*Zeta[5]))/207446400 + (eps^4*(10976*Pi^4*(66573000 - 7467939*Sqrt[15] - 350*(28690 + 23083*Sqrt[15])*Pi^2) + 3*(118358472944640 - 29158083589217*Sqrt[15] + 336*Zeta[3]*(-139333118605 - 44582811527*Sqrt[15] + 84*(-2988572675 + 502801078*Sqrt[15])*Zeta[3]) + 13171200*(-17252131 + 8477874*Sqrt[15])*Zeta[5] + 136136700*(-350687 + 304156*Sqrt[15])*Zeta[7])))/14637417984000 + (eps^5*(768320000*(-35762435 + 16565022*Sqrt[15])*Pi^6 - 37044*(-105378227341 + 10838301332*Sqrt[15])*Pi^8 + 246960*Pi^4*(-139333118605 - 44582811527*Sqrt[15] + 168*(-2988572675 + 502801078*Sqrt[15])*Zeta[3]) + 75*(-4033594510593369408 + 1041326788442491613*Sqrt[15] + 672126336*(-363299467 + 83607084*Sqrt[15])*Z35 - 345744*(-1700009229020 + 487552255823*Sqrt[15])*Zeta[5] + 336*Zeta[3]*(-17964025895551098 + 4651560826396009*Sqrt[15] + 336*Zeta[3]*(-7289238616442 + 2033399907295*Sqrt[15] + 196*(-3219371590 + 726187699*Sqrt[15])*Zeta[3]) - 24696*(-140130404755 + 35000254053*Sqrt[15])*Zeta[5]) - 2420208*(-1108005551360 + 319365831917*Sqrt[15])*Zeta[7] + 307328*(-3610643677150 + 747053097211*Sqrt[15])*Zeta[9])))/430340088729600000;

n["-",6]=-8*(-4 + Sqrt[15]) + (-32 + 25*Sqrt[5/3])*eps + (eps^2*(8688 - 4859*Sqrt[15] + 28*(2853 - 886*Sqrt[15])*Zeta[3]))/11760 + (eps^3*(822179760 - 37108109*Sqrt[15] - 4116*(-2853 + 886*Sqrt[15])*Pi^4 + 168*(7397000 + 829771*Sqrt[15])*Zeta[3] + 41160*(-28690 + 23083*Sqrt[15])*Zeta[5]))/207446400 + (eps^4*(10976*Pi^4*(9*(7397000 + 829771*Sqrt[15]) + 350*(-28690 + 23083*Sqrt[15])*Pi^2) + 3*(118358472944640 + 29158083589217*Sqrt[15] - 336*Zeta[3]*(139333118605 - 44582811527*Sqrt[15] + 84*(2988572675 + 502801078*Sqrt[15])*Zeta[3]) - 13171200*(17252131 + 8477874*Sqrt[15])*Zeta[5] - 136136700*(350687 + 304156*Sqrt[15])*Zeta[7])))/14637417984000 + (eps^5*(-768320000*(35762435 + 16565022*Sqrt[15])*Pi^6 + 37044*(105378227341 + 10838301332*Sqrt[15])*Pi^8 - 246960*Pi^4*(139333118605 - 44582811527*Sqrt[15] + 168*(2988572675 + 502801078*Sqrt[15])*Zeta[3]) + 75*(-4033594510593369408 - 1041326788442491613*Sqrt[15] - 672126336*(363299467 + 83607084*Sqrt[15])*Z35 + 345744*(1700009229020 + 487552255823*Sqrt[15])*Zeta[5] + 336*Zeta[3]*(-17964025895551098 - 4651560826396009*Sqrt[15] - 336*Zeta[3]*(7289238616442 + 2033399907295*Sqrt[15] + 196*(3219371590 + 726187699*Sqrt[15])*Zeta[3]) + 24696*(140130404755 + 35000254053*Sqrt[15])*Zeta[5]) + 2420208*(1108005551360 + 319365831917*Sqrt[15])*Zeta[7] - 307328*(3610643677150 + 747053097211*Sqrt[15])*Zeta[9])))/430340088729600000;




==> anc/rg_expansion.m <==
N[Z35] = 0.037707672984847544;

RG[beta1] = g1*(-eps + (8*g1)/3 - (14*g1^2)/3 + (370*g1^3)/27 - (24581*g1^4)/
     486 + (17158*g1^5)/81 - (3117059*g1^6)/3240 - (2*g2)/
     3 + (22*g1*g2)/9 - (659*g1^2*g2)/54 + (15967*g1^3*g2)/
     243 - (537437*g1^4*g2)/1458 + (61822279*g1^5*g2)/
     29160 - (13*g2^2)/6 + 
    g2^2/(3*g1) + (1709*g1*g2^2)/108 - (11909*g1^2*g2^2)/
     108 + (1100903*g1^3*g2^2)/1458 - (594789551*g1^4*g2^2)/
     116640 - (1933*g2^3)/216 + (5*g2^3)/(9*g1) + (30973*g1*g2^3)/
     324 - (5128261*g1^2*g2^3)/5832 + (649321369*g1^3*g2^3)/
     87480 - (340249*g2^4)/
     7776 + (817*g2^4)/(432*g1) + (3608843*g1*g2^4)/
     5832 - (1094246803*g1^2*g2^4)/155520 - (11519465*g2^5)/
     46656 + (17027*g2^5)/(1944*g1) + (1979510159*g1*g2^5)/
     466560 - (1634740699*g2^6)/
     1119744 + (3860323*g2^6)/(93312*g1) + (207110407*g2^7)/(933120*
       g1) + (2*g2*m)/3 - (22*g1*g2*m)/9 + (659*g1^2*g2*m)/
     54 - (15967*g1^3*g2*m)/243 + (537437*g1^4*g2*m)/
     1458 - (61822279*g1^5*g2*m)/29160 + (13*g2^2*m)/
     6 - (g2^2*m)/(3*g1) - (152*g1*g2^2*m)/9 + (119477*g1^2*g2^2*m)/
     972 - (5089027*g1^3*g2^2*m)/5832 + (2127449801*g1^4*g2^2*m)/
     349920 + (2291*g2^3*m)/
     216 - (5*g2^3*m)/(9*g1) - (29369*g1*g2^3*m)/
     243 + (4549375*g1^2*g2^3*m)/3888 - (451110683*g1^3*g2^3*m)/
     43740 + (241207*g2^4*m)/
     3888 - (563*g2^4*m)/(216*g1) - (2385923*g1*g2^4*m)/
     2592 + (1531289953*g1^2*g2^4*m)/139968 + (4612261*g2^5*m)/
     11664 - (25625*g2^5*m)/(1944*g1) - (9995240659*g1*g2^5*m)/
     1399680 + (544783807*g2^6*m)/
     207360 - (6597973*g2^6*m)/(93312*g1) - (294600437*g2^7*
       m)/(699840*g1) + (115*g1*g2^2*m^2)/108 - (3074*g1^2*g2^2*m^2)/
     243 + (685415*g1^3*g2^2*m^2)/5832 - (85770287*g1^4*g2^2*m^2)/
     87480 - (179*g2^3*m^2)/108 + (12257*g1*g2^3*m^2)/
     486 - (1719023*g1^2*g2^3*m^2)/5832 + (104151353*g1^3*g2^3*m^2)/
     34992 - (70763*g2^4*m^2)/
     3888 + (103*g2^4*m^2)/(144*g1) + (14541715*g1*g2^4*m^2)/
     46656 - (2914356089*g1^2*g2^4*m^2)/699840 - (29373553*g2^5*m^2)/
     186624 + (8521*g2^5*m^2)/(1944*g1) + (224697583*g1*g2^5*m^2)/
     69984 - (416254313*g2^6*m^2)/
     311040 + (11963785*g2^6*m^2)/(373248*g1) + (82069241*g2^7*
       m^2)/(349920*g1) + (43*g1*g2^3*m^3)/
     972 + (15481*g1^2*g2^3*m^3)/3888 - (14956771*g1^3*g2^3*m^3)/
     174960 - (71*g2^4*m^3)/864 - (19429*g1*g2^4*m^3)/
     1944 + (362879723*g1^2*g2^4*m^3)/1399680 + (207329*g2^5*m^3)/
     23328 + (77*g2^5*m^3)/(1944*g1) - (434251087*g1*g2^5*m^3)/
     1399680 + (189257245*g2^6*m^3)/
     1119744 - (169409*g2^6*m^3)/(62208*g1) - (97782011*g2^7*
       m^3)/(2799360*g1) + (451*g1*g2^4*m^4)/
     46656 + (144269*g1^2*g2^4*m^4)/174960 - (3395*g2^5*m^4)/
     186624 - (62357*g1*g2^5*m^4)/29160 + (1808831*g2^6*m^4)/
     933120 + (3269*g2^6*m^4)/(373248*g1) - (21067*g2^7*m^4)/(34560*
       g1) + (61*g1*g2^5*m^5)/31104 - (773*g2^6*m^5)/
     207360 + (1679*g2^7*m^5)/(933120*g1) + (2*g2*n)/3 - (22*g1*g2*n)/
     9 + (659*g1^2*g2*n)/54 - (15967*g1^3*g2*n)/
     243 + (537437*g1^4*g2*n)/1458 - (61822279*g1^5*g2*n)/
     29160 + (13*g2^2*n)/6 - (g2^2*n)/(3*g1) - (152*g1*g2^2*n)/
     9 + (119477*g1^2*g2^2*n)/972 - (5089027*g1^3*g2^2*n)/
     5832 + (2127449801*g1^4*g2^2*n)/349920 + (2291*g2^3*n)/
     216 - (5*g2^3*n)/(9*g1) - (29369*g1*g2^3*n)/
     243 + (4549375*g1^2*g2^3*n)/3888 - (451110683*g1^3*g2^3*n)/
     43740 + (241207*g2^4*n)/
     3888 - (563*g2^4*n)/(216*g1) - (2385923*g1*g2^4*n)/
     2592 + (1531289953*g1^2*g2^4*n)/139968 + (4612261*g2^5*n)/
     11664 - (25625*g2^5*n)/(1944*g1) - (9995240659*g1*g2^5*n)/
     1399680 + (544783807*g2^6*n)/
     207360 - (6597973*g2^6*n)/(93312*g1) - (294600437*g2^7*
       n)/(699840*g1) + (g1*m*n)/3 - 
    g1^2*m*n + (461*g1^3*m*n)/108 - (10057*g1^4*m*n)/
     486 + (103849*g1^5*m*n)/972 - (6710257*g1^6*m*n)/
     11664 - (2*g2*m*n)/3 + (22*g1*g2*m*n)/9 - (1397*g1^2*g2*m*n)/
     108 + (35891*g1^3*g2*m*n)/486 - (640451*g1^4*g2*m*n)/
     1458 + (39015583*g1^5*g2*m*n)/14580 - (13*g2^2*m*n)/
     6 + (g2^2*m*n)/(3*g1) + (8311*g1*g2^2*m*n)/
     432 - (296261*g1^2*g2^2*m*n)/1944 + (13565291*g1^3*g2^2*m*n)/
     11664 - (62946601*g1^4*g2^2*m*n)/7290 - (53*g2^3*m*n)/
     4 + (5*g2^3*m*n)/(9*g1) + (39875*g1*g2^3*m*n)/
     243 - (19911943*g1^2*g2^3*m*n)/11664 + (622736953*g1^3*g2^3*m*n)/
     38880 - (21971*g2^4*m*n)/
     243 + (389*g2^4*m*n)/(108*g1) + (134101369*g1*g2^4*m*n)/
     93312 - (50873723659*g1^2*g2^4*m*n)/
     2799360 - (15146443*g2^5*m*n)/
     23328 + (9727*g2^5*m*n)/(486*g1) + (17519093521*g1*g2^5*m*n)/
     1399680 - (27014605499*g2^6*m*n)/
     5598720 + (2834989*g2^6*m*n)/(23328*g1) + (449514277*g2^7*m*
       n)/(559872*g1) + (79*g1^2*g2*m^2*n)/108 - (1319*g1^3*g2*m^2*n)/
     162 + (5723*g1^4*g2*m^2*n)/81 - (16208887*g1^5*g2*m^2*n)/
     29160 - (1015*g1*g2^2*m^2*n)/432 + (28601*g1^2*g2^2*m^2*n)/
     972 - (6856145*g1^3*g2^2*m^2*n)/
     23328 + (76599313*g1^4*g2^2*m^2*n)/29160 + (571*g2^3*m^2*n)/
     216 - (27899*g1*g2^3*m^2*n)/648 + (25730263*g1^2*g2^3*m^2*n)/
     46656 - (704720453*g1^3*g2^3*m^2*n)/116640 + (219109*g2^4*m^2*n)/
     7776 - (215*g2^4*m^2*n)/(216*g1) - (4199467*g1*g2^4*m^2*n)/
     7776 + (11060392051*g1^2*g2^4*m^2*n)/
     1399680 + (25284781*g2^5*m^2*n)/
     93312 - (13141*g2^5*m^2*n)/(1944*g1) - (2821893121*g1*g2^5*m^2*
       n)/466560 + (4735286027*g2^6*m^2*n)/
     1866240 - (323831*g2^6*m^2*n)/(5832*g1) - (1260055147*g2^7*m^2*
       n)/(2799360*g1) + (35*g1^2*g2^2*m^3*n)/
     648 + (81671*g1^3*g2^2*m^3*n)/23328 - (25204709*g1^4*g2^2*m^3*n)/
     349920 - (13*g1*g2^3*m^3*n)/72 - (675733*g1^2*g2^3*m^3*n)/
     46656 + (117990467*g1^3*g2^3*m^3*n)/349920 + (1549*g2^4*m^3*n)/
     7776 + (8761141*g1*g2^4*m^3*n)/
     373248 - (929574349*g1^2*g2^4*m^3*n)/
     1399680 - (133525*g2^5*m^3*n)/
     7776 - (71*g2^5*m^3*n)/(972*g1) + (931131473*g1*g2^5*m^3*n)/
     1399680 - (374034697*g2^6*m^3*n)/
     1119744 + (4085*g2^6*m^3*n)/(864*g1) + (186813301*g2^7*m^3*
       n)/(2799360*g1) + (371*g1^2*g2^3*m^4*n)/
     23328 + (423779*g1^3*g2^3*m^4*n)/349920 - (19289*g1*g2^4*m^4*n)/
     373248 - (1372213*g1^2*g2^4*m^4*n)/279936 + (5203*g2^5*m^4*n)/
     93312 + (4285255*g1*g2^5*m^4*n)/559872 - (30318941*g2^6*m^4*n)/
     5598720 - (1867*g2^6*m^4*n)/(93312*g1) + (453983*g2^7*m^4*
       n)/(311040*g1) + (755*g1^2*g2^4*m^5*n)/
     186624 - (12073*g1*g2^5*m^5*n)/933120 + (5137*g2^6*m^5*n)/
     373248 - (2273*g2^7*m^5*n)/(466560*g1) + (115*g1*g2^2*n^2)/
     108 - (3074*g1^2*g2^2*n^2)/243 + (685415*g1^3*g2^2*n^2)/
     5832 - (85770287*g1^4*g2^2*n^2)/87480 - (179*g2^3*n^2)/
     108 + (12257*g1*g2^3*n^2)/486 - (1719023*g1^2*g2^3*n^2)/
     5832 + (104151353*g1^3*g2^3*n^2)/34992 - (70763*g2^4*n^2)/
     3888 + (103*g2^4*n^2)/(144*g1) + (14541715*g1*g2^4*n^2)/
     46656 - (2914356089*g1^2*g2^4*n^2)/699840 - (29373553*g2^5*n^2)/
     186624 + (8521*g2^5*n^2)/(1944*g1) + (224697583*g1*g2^5*n^2)/
     69984 - (416254313*g2^6*n^2)/
     311040 + (11963785*g2^6*n^2)/(373248*g1) + (82069241*g2^7*
       n^2)/(349920*g1) + (79*g1^2*g2*m*n^2)/
     108 - (1319*g1^3*g2*m*n^2)/162 + (5723*g1^4*g2*m*n^2)/
     81 - (16208887*g1^5*g2*m*n^2)/29160 - (1015*g1*g2^2*m*n^2)/
     432 + (28601*g1^2*g2^2*m*n^2)/972 - (6856145*g1^3*g2^2*m*n^2)/
     23328 + (76599313*g1^4*g2^2*m*n^2)/29160 + (571*g2^3*m*n^2)/
     216 - (27899*g1*g2^3*m*n^2)/648 + (25730263*g1^2*g2^3*m*n^2)/
     46656 - (704720453*g1^3*g2^3*m*n^2)/116640 + (219109*g2^4*m*n^2)/
     7776 - (215*g2^4*m*n^2)/(216*g1) - (4199467*g1*g2^4*m*n^2)/
     7776 + (11060392051*g1^2*g2^4*m*n^2)/
     1399680 + (25284781*g2^5*m*n^2)/
     93312 - (13141*g2^5*m*n^2)/(1944*g1) - (2821893121*g1*g2^5*m*
       n^2)/466560 + (4735286027*g2^6*m*n^2)/
     1866240 - (323831*g2^6*m*n^2)/(5832*g1) - (1260055147*g2^7*m*
       n^2)/(2799360*g1) + (11*g1^3*m^2*n^2)/72 - (395*g1^4*m^2*n^2)/
     243 + (50531*g1^5*m^2*n^2)/3888 - (345386*g1^6*m^2*n^2)/
     3645 - (79*g1^2*g2*m^2*n^2)/108 + (3943*g1^3*g2*m^2*n^2)/
     486 - (3356123*g1^4*g2*m^2*n^2)/46656 + (250927*g1^5*g2*m^2*n^2)/
     432 + (185*g1*g2^2*m^2*n^2)/144 - (16153*g1^2*g2^2*m^2*n^2)/
     972 + (17096491*g1^3*g2^2*m^2*n^2)/
     93312 - (628570373*g1^4*g2^2*m^2*n^2)/349920 - (71*g2^3*m^2*n^2)/
     72 + (17059*g1*g2^3*m^2*n^2)/972 - (12678205*g1^2*g2^3*m^2*n^2)/
     46656 + (483153629*g1^3*g2^3*m^2*n^2)/
     139968 - (25309*g2^4*m^2*n^2)/
     2592 + (121*g2^4*m^2*n^2)/(432*g1) + (1905887*g1*g2^4*m^2*n^2)/
     7776 - (5995323857*g1^2*g2^4*m^2*n^2)/
     1399680 - (717467*g2^5*m^2*n^2)/
     5832 + (167*g2^5*m^2*n^2)/(72*g1) + (4595125709*g1*g2^5*m^2*n^2)/
     1399680 - (7827720811*g2^6*m^2*n^2)/
     5598720 + (2392069*g2^6*m^2*n^2)/(93312*g1) + (236387369*g2^7*
       m^2*n^2)/(933120*g1) + (7*g1^3*g2*m^3*n^2)/
     243 + (59675*g1^4*g2*m^3*n^2)/46656 - (1457371*g1^5*g2*m^3*n^2)/
     58320 - (38*g1^2*g2^2*m^3*n^2)/243 - (5000*g1^3*g2^2*m^3*n^2)/
     729 + (34824991*g1^4*g2^2*m^3*n^2)/
     233280 + (551*g1*g2^3*m^3*n^2)/1944 + (703571*g1^2*g2^3*m^3*n^2)/
     46656 - (17864143*g1^3*g2^3*m^3*n^2)/46656 - (23*g2^4*m^3*n^2)/
     108 - (6288827*g1*g2^4*m^3*n^2)/
     373248 + (752364311*g1^2*g2^4*m^3*n^2)/
     1399680 + (296689*g2^5*m^3*n^2)/
     31104 + (37*g2^5*m^3*n^2)/(648*g1) - (135719461*g1*g2^5*m^3*n^2)/
     311040 + (1085946233*g2^6*m^3*n^2)/
     5598720 - (204023*g2^6*m^3*n^2)/(93312*g1) - (2561089*g2^7*m^3*
       n^2)/(69984*g1) + (161*g1^3*g2^2*m^4*n^2)/
     10368 + (444557*g1^4*g2^2*m^4*n^2)/
     699840 - (3445*g1^2*g2^3*m^4*n^2)/
     46656 - (1257169*g1^3*g2^3*m^4*n^2)/
     349920 + (15649*g1*g2^4*m^4*n^2)/
     124416 + (46567*g1^2*g2^4*m^4*n^2)/5760 - (637*g2^5*m^4*n^2)/
     6912 - (6360047*g1*g2^5*m^4*n^2)/
     699840 + (28666007*g2^6*m^4*n^2)/
     5598720 + (9215*g2^6*m^4*n^2)/(373248*g1) - (3240173*g2^7*m^4*
       n^2)/(2799360*g1) + (37*g1^3*g2^3*m^5*n^2)/
     6480 - (1003*g1^2*g2^4*m^5*n^2)/38880 + (7955*g1*g2^5*m^5*n^2)/
     186624 - (14323*g2^6*m^5*n^2)/
     466560 + (1523*g2^7*m^5*n^2)/(186624*g1) + (43*g1*g2^3*n^3)/
     972 + (15481*g1^2*g2^3*n^3)/3888 - (14956771*g1^3*g2^3*n^3)/
     174960 - (71*g2^4*n^3)/864 - (19429*g1*g2^4*n^3)/
     1944 + (362879723*g1^2*g2^4*n^3)/1399680 + (207329*g2^5*n^3)/
     23328 + (77*g2^5*n^3)/(1944*g1) - (434251087*g1*g2^5*n^3)/
     1399680 + (189257245*g2^6*n^3)/
     1119744 - (169409*g2^6*n^3)/(62208*g1) - (97782011*g2^7*
       n^3)/(2799360*g1) + (35*g1^2*g2^2*m*n^3)/
     648 + (81671*g1^3*g2^2*m*n^3)/23328 - (25204709*g1^4*g2^2*m*n^3)/
     349920 - (13*g1*g2^3*m*n^3)/72 - (675733*g1^2*g2^3*m*n^3)/
     46656 + (117990467*g1^3*g2^3*m*n^3)/349920 + (1549*g2^4*m*n^3)/
     7776 + (8761141*g1*g2^4*m*n^3)/
     373248 - (929574349*g1^2*g2^4*m*n^3)/
     1399680 - (133525*g2^5*m*n^3)/
     7776 - (71*g2^5*m*n^3)/(972*g1) + (931131473*g1*g2^5*m*n^3)/
     1399680 - (374034697*g2^6*m*n^3)/
     1119744 + (4085*g2^6*m*n^3)/(864*g1) + (186813301*g2^7*m*
       n^3)/(2799360*g1) + (7*g1^3*g2*m^2*n^3)/
     243 + (59675*g1^4*g2*m^2*n^3)/46656 - (1457371*g1^5*g2*m^2*n^3)/
     58320 - (38*g1^2*g2^2*m^2*n^3)/243 - (5000*g1^3*g2^2*m^2*n^3)/
     729 + (34824991*g1^4*g2^2*m^2*n^3)/
     233280 + (551*g1*g2^3*m^2*n^3)/1944 + (703571*g1^2*g2^3*m^2*n^3)/
     46656 - (17864143*g1^3*g2^3*m^2*n^3)/46656 - (23*g2^4*m^2*n^3)/
     108 - (6288827*g1*g2^4*m^2*n^3)/
     373248 + (752364311*g1^2*g2^4*m^2*n^3)/
     1399680 + (296689*g2^5*m^2*n^3)/
     31104 + (37*g2^5*m^2*n^3)/(648*g1) - (135719461*g1*g2^5*m^2*n^3)/
     311040 + (1085946233*g2^6*m^2*n^3)/
     5598720 - (204023*g2^6*m^2*n^3)/(93312*g1) - (2561089*g2^7*m^2*
       n^3)/(69984*g1) + (5*g1^4*m^3*n^3)/3888 + (6289*g1^5*m^3*n^3)/
     31104 - (806473*g1^6*m^3*n^3)/233280 - (7*g1^3*g2*m^3*n^3)/
     243 - (119833*g1^4*g2*m^3*n^3)/93312 + (5783533*g1^5*g2*m^3*n^3)/
     233280 + (199*g1^2*g2^2*m^3*n^3)/
     1944 + (633775*g1^3*g2^2*m^3*n^3)/
     186624 - (212605849*g1^4*g2^2*m^3*n^3)/
     2799360 - (143*g1*g2^3*m^3*n^3)/972 - (109169*g1^2*g2^3*m^3*n^3)/
     23328 + (178622537*g1^3*g2^3*m^3*n^3)/
     1399680 + (373*g2^4*m^3*n^3)/3888 + (652565*g1*g2^4*m^3*n^3)/
     186624 - (5949475*g1^2*g2^4*m^3*n^3)/
     46656 - (31031*g2^5*m^3*n^3)/
     23328 - (23*g2^5*m^3*n^3)/(972*g1) + (54060971*g1*g2^5*m^3*n^3)/
     699840 - (50814713*g2^6*m^3*n^3)/
     1866240 + (4649*g2^6*m^3*n^3)/(23328*g1) + (12587623*g2^7*m^3*
       n^3)/(2799360*g1) + (161*g1^4*g2*m^4*n^3)/
     31104 + (15317*g1^5*g2*m^4*n^3)/77760 - (2381*g1^3*g2^2*m^4*n^3)/
     62208 - (1833167*g1^4*g2^2*m^4*n^3)/
     1399680 + (197*g1^2*g2^3*m^4*n^3)/
     1944 + (502543*g1^3*g2^3*m^4*n^3)/
     139968 - (3923*g1*g2^4*m^4*n^3)/
     31104 - (100849*g1^2*g2^4*m^4*n^3)/19440 + (2347*g2^5*m^4*n^3)/
     31104 + (11647757*g1*g2^5*m^4*n^3)/
     2799360 - (1227247*g2^6*m^4*n^3)/
     699840 - (1093*g2^6*m^4*n^3)/(62208*g1) + (847549*g2^7*m^4*
       n^3)/(2799360*g1) + (41*g1^4*g2^2*m^5*n^3)/
     11520 - (10459*g1^3*g2^3*m^5*n^3)/
     466560 + (25231*g1^2*g2^4*m^5*n^3)/
     466560 - (1231*g1*g2^5*m^5*n^3)/19440 + (33857*g2^6*m^5*n^3)/
     933120 - (3817*g2^7*m^5*n^3)/(466560*g1) + (451*g1*g2^4*n^4)/
     46656 + (144269*g1^2*g2^4*n^4)/174960 - (3395*g2^5*n^4)/
     186624 - (62357*g1*g2^5*n^4)/29160 + (1808831*g2^6*n^4)/
     933120 + (3269*g2^6*n^4)/(373248*g1) - (21067*g2^7*n^4)/(34560*
       g1) + (371*g1^2*g2^3*m*n^4)/23328 + (423779*g1^3*g2^3*m*n^4)/
     349920 - (19289*g1*g2^4*m*n^4)/
     373248 - (1372213*g1^2*g2^4*m*n^4)/279936 + (5203*g2^5*m*n^4)/
     93312 + (4285255*g1*g2^5*m*n^4)/559872 - (30318941*g2^6*m*n^4)/
     5598720 - (1867*g2^6*m*n^4)/(93312*g1) + (453983*g2^7*m*
       n^4)/(311040*g1) + (161*g1^3*g2^2*m^2*n^4)/
     10368 + (444557*g1^4*g2^2*m^2*n^4)/
     699840 - (3445*g1^2*g2^3*m^2*n^4)/
     46656 - (1257169*g1^3*g2^3*m^2*n^4)/
     349920 + (15649*g1*g2^4*m^2*n^4)/
     124416 + (46567*g1^2*g2^4*m^2*n^4)/5760 - (637*g2^5*m^2*n^4)/
     6912 - (6360047*g1*g2^5*m^2*n^4)/
     699840 + (28666007*g2^6*m^2*n^4)/
     5598720 + (9215*g2^6*m^2*n^4)/(373248*g1) - (3240173*g2^7*m^2*
       n^4)/(2799360*g1) + (161*g1^4*g2*m^3*n^4)/
     31104 + (15317*g1^5*g2*m^3*n^4)/77760 - (2381*g1^3*g2^2*m^3*n^4)/
     62208 - (1833167*g1^4*g2^2*m^3*n^4)/
     1399680 + (197*g1^2*g2^3*m^3*n^4)/
     1944 + (502543*g1^3*g2^3*m^3*n^4)/
     139968 - (3923*g1*g2^4*m^3*n^4)/
     31104 - (100849*g1^2*g2^4*m^3*n^4)/19440 + (2347*g2^5*m^3*n^4)/
     31104 + (11647757*g1*g2^5*m^3*n^4)/
     2799360 - (1227247*g2^6*m^3*n^4)/
     699840 - (1093*g2^6*m^3*n^4)/(62208*g1) + (847549*g2^7*m^3*
       n^4)/(2799360*g1) + (13*g1^5*m^4*n^4)/
     62208 + (629*g1^6*m^4*n^4)/25920 - (161*g1^4*g2*m^4*n^4)/
     31104 - (7693*g1^5*g2*m^4*n^4)/38880 + (1415*g1^3*g2^2*m^4*n^4)/
     62208 + (955573*g1^4*g2^2*m^4*n^4)/
     1399680 - (25*g1^2*g2^3*m^4*n^4)/576 - (43271*g1^3*g2^3*m^4*n^4)/
     34992 + (2635*g1*g2^4*m^4*n^4)/62208 + (85889*g1^2*g2^4*m^4*n^4)/
     69984 - (649*g2^5*m^4*n^4)/31104 - (110387*g1*g2^5*m^4*n^4)/
     174960 + (182273*g2^6*m^4*n^4)/
     1399680 + (257*g2^6*m^4*n^4)/(62208*g1) + (323*g2^7*m^4*
       n^4)/(349920*g1) + (23*g1^5*g2*m^5*n^4)/
     25920 - (2*g1^4*g2^2*m^5*n^4)/243 + (433*g1^3*g2^3*m^5*n^4)/
     15552 - (91*g1^2*g2^4*m^5*n^4)/1944 + (659*g1*g2^5*m^5*n^4)/
     15552 - (193*g2^6*m^5*n^4)/
     9720 + (59*g2^7*m^5*n^4)/(15552*g1) + (61*g1*g2^5*n^5)/
     31104 - (773*g2^6*n^5)/
     207360 + (1679*g2^7*n^5)/(933120*g1) + (755*g1^2*g2^4*m*n^5)/
     186624 - (12073*g1*g2^5*m*n^5)/933120 + (5137*g2^6*m*n^5)/
     373248 - (2273*g2^7*m*n^5)/(466560*g1) + (37*g1^3*g2^3*m^2*n^5)/
     6480 - (1003*g1^2*g2^4*m^2*n^5)/38880 + (7955*g1*g2^5*m^2*n^5)/
     186624 - (14323*g2^6*m^2*n^5)/
     466560 + (1523*g2^7*m^2*n^5)/(186624*g1) + (41*g1^4*g2^2*m^3*
       n^5)/11520 - (10459*g1^3*g2^3*m^3*n^5)/
     466560 + (25231*g1^2*g2^4*m^3*n^5)/
     466560 - (1231*g1*g2^5*m^3*n^5)/19440 + (33857*g2^6*m^3*n^5)/
     933120 - (3817*g2^7*m^3*n^5)/(466560*g1) + (23*g1^5*g2*m^4*n^5)/
     25920 - (2*g1^4*g2^2*m^4*n^5)/243 + (433*g1^3*g2^3*m^4*n^5)/
     15552 - (91*g1^2*g2^4*m^4*n^5)/1944 + (659*g1*g2^5*m^4*n^5)/
     15552 - (193*g2^6*m^4*n^5)/
     9720 + (59*g2^7*m^4*n^5)/(15552*g1) + (29*g1^6*m^5*n^5)/
     933120 - (23*g1^5*g2*m^5*n^5)/25920 + (1453*g1^4*g2^2*m^5*n^5)/
     311040 - (1039*g1^3*g2^3*m^5*n^5)/
     93312 + (901*g1^2*g2^4*m^5*n^5)/62208 - (13*g1*g2^5*m^5*n^5)/
     1215 + (3953*g2^6*m^5*n^5)/
     933120 - (109*g2^7*m^5*n^5)/(155520*g1) + (176*g1^4*Pi^4)/
     1215 - (88*g1^5*Pi^4)/81 + (14437*g1^6*Pi^4)/
     2025 - (34*g1^3*g2*Pi^4)/243 + (10177*g1^4*g2*Pi^4)/
     7290 - (216232*g1^5*g2*Pi^4)/18225 + (76*g1^2*g2^2*Pi^4)/
     405 - (32833*g1^3*g2^2*Pi^4)/14580 + (5094359*g1^4*g2^2*Pi^4)/
     218700 - (143*g1*g2^3*Pi^4)/1215 + (31457*g1^2*g2^3*Pi^4)/
     14580 - (6587147*g1^3*g2^3*Pi^4)/218700 + (37*g2^4*Pi^4)/
     2430 - (3713*g1*g2^4*Pi^4)/3240 + (2519761*g1^2*g2^4*Pi^4)/
     97200 + (23753*g2^5*Pi^4)/
     116640 + (133*g2^5*Pi^4)/(9720*g1) - (971077*g1*g2^5*Pi^4)/
     72900 + (1311161*g2^6*Pi^4)/
     388800 + (6643*g2^6*Pi^4)/(233280*g1) - (741529*g2^7*
       Pi^4)/(3499200*g1) + (34*g1^3*g2*m*Pi^4)/
     243 - (10177*g1^4*g2*m*Pi^4)/7290 + (216232*g1^5*g2*m*Pi^4)/
     18225 - (244*g1^2*g2^2*m*Pi^4)/1215 + (19153*g1^3*g2^2*m*Pi^4)/
     7290 - (6186247*g1^4*g2^2*m*Pi^4)/218700 + (49*g1*g2^3*m*Pi^4)/
     405 - (2693*g1^2*g2^3*m*Pi^4)/972 + (9115277*g1^3*g2^3*m*Pi^4)/
     218700 + (g2^4*m*Pi^4)/4860 + (11077*g1*g2^4*m*Pi^4)/
     7290 - (4209731*g1^2*g2^4*m*Pi^4)/109350 - (31717*g2^5*m*Pi^4)/
     116640 - (109*g2^5*m*Pi^4)/(4860*g1) + (18101893*g1*g2^5*m*Pi^4)/
     874800 - (18817757*g2^6*m*Pi^4)/
     3499200 - (4777*g2^6*m*Pi^4)/(116640*g1) + (582641*g2^7*m*
       Pi^4)/(1749600*g1) + (16*g1^2*g2^2*m^2*Pi^4)/
     1215 - (5473*g1^3*g2^2*m^2*Pi^4)/
     14580 + (272972*g1^4*g2^2*m^2*Pi^4)/54675 - (4*g1*g2^3*m^2*Pi^4)/
     1215 + (2333*g1^2*g2^3*m^2*Pi^4)/
     3645 - (664067*g1^3*g2^3*m^2*Pi^4)/54675 - (5*g2^4*m^2*Pi^4)/
     324 - (12161*g1*g2^4*m^2*Pi^4)/
     29160 + (1009573*g1^2*g2^4*m^2*Pi^4)/
     72900 + (1189*g2^5*m^2*Pi^4)/
     12960 + (17*g2^5*m^2*Pi^4)/(1944*g1) - (1477429*g1*g2^5*m^2*
       Pi^4)/174960 + (93449*g2^6*m^2*Pi^4)/
     38880 + (631*g2^6*m^2*Pi^4)/(77760*g1) - (603661*g2^7*m^2*
       Pi^4)/(3499200*g1) - (197*g1^2*g2^3*m^3*Pi^4)/
     7290 + (64069*g1^3*g2^3*m^3*Pi^4)/
     109350 + (107*g1*g2^4*m^3*Pi^4)/
     2430 - (565739*g1^2*g2^4*m^3*Pi^4)/437400 - (571*g2^5*m^3*Pi^4)/
     23328 + (2419*g1*g2^5*m^3*Pi^4)/2160 - (1541807*g2^6*m^3*Pi^4)/
     3499200 + (571*g2^6*m^3*Pi^4)/(116640*g1) + (113381*g2^7*m^3*
       Pi^4)/(1749600*g1) - (7*g1*g2^4*m^4*Pi^4)/
     14580 + (16601*g1^2*g2^4*m^4*Pi^4)/874800 + (59*g2^5*m^4*Pi^4)/
     58320 - (6929*g1*g2^5*m^4*Pi^4)/145800 + (74659*g2^6*m^4*Pi^4)/
     1749600 - (31*g2^6*m^4*Pi^4)/(58320*g1) - (82*g2^7*m^4*
       Pi^4)/(6075*g1) + (11*g1*g2^5*m^5*Pi^4)/
     174960 - (613*g2^6*m^5*Pi^4)/
     3499200 + (7*g2^7*m^5*Pi^4)/(64800*g1) + (34*g1^3*g2*n*Pi^4)/
     243 - (10177*g1^4*g2*n*Pi^4)/7290 + (216232*g1^5*g2*n*Pi^4)/
     18225 - (244*g1^2*g2^2*n*Pi^4)/1215 + (19153*g1^3*g2^2*n*Pi^4)/
     7290 - (6186247*g1^4*g2^2*n*Pi^4)/218700 + (49*g1*g2^3*n*Pi^4)/
     405 - (2693*g1^2*g2^3*n*Pi^4)/972 + (9115277*g1^3*g2^3*n*Pi^4)/
     218700 + (g2^4*n*Pi^4)/4860 + (11077*g1*g2^4*n*Pi^4)/
     7290 - (4209731*g1^2*g2^4*n*Pi^4)/109350 - (31717*g2^5*n*Pi^4)/
     116640 - (109*g2^5*n*Pi^4)/(4860*g1) + (18101893*g1*g2^5*n*Pi^4)/
     874800 - (18817757*g2^6*n*Pi^4)/
     3499200 - (4777*g2^6*n*Pi^4)/(116640*g1) + (582641*g2^7*n*
       Pi^4)/(1749600*g1) + (62*g1^4*m*n*Pi^4)/
     1215 - (2383*g1^5*m*n*Pi^4)/4860 + (424631*g1^6*m*n*Pi^4)/
     109350 - (7*g1^3*g2*m*n*Pi^4)/45 + (2086*g1^4*g2*m*n*Pi^4)/
     1215 - (94484*g1^5*g2*m*n*Pi^4)/6075 + (286*g1^2*g2^2*m*n*Pi^4)/
     1215 - (106391*g1^3*g2^2*m*n*Pi^4)/
     29160 + (2313893*g1^4*g2^2*m*n*Pi^4)/
     54675 - (163*g1*g2^3*m*n*Pi^4)/
     1215 + (120367*g1^2*g2^3*m*n*Pi^4)/
     29160 - (29382731*g1^3*g2^3*m*n*Pi^4)/437400 - (g2^4*m*n*Pi^4)/
     54 - (551881*g1*g2^4*m*n*Pi^4)/
     233280 + (2507681*g1^2*g2^4*m*n*Pi^4)/
     38880 + (55489*g2^5*m*n*Pi^4)/
     116640 + (331*g2^5*m*n*Pi^4)/(9720*g1) - (62176757*g1*g2^5*m*n*
       Pi^4)/1749600 + (1374827*g2^6*m*n*Pi^4)/
     145800 + (5201*g2^6*m*n*Pi^4)/(116640*g1) - (217801*g2^7*m*n*
       Pi^4)/(349920*g1) + (19*g1^3*g2*m^2*n*Pi^4)/
     1215 - (2339*g1^4*g2*m^2*n*Pi^4)/
     7290 + (13444*g1^5*g2*m^2*n*Pi^4)/
     3645 - (14*g1^2*g2^2*m^2*n*Pi^4)/
     405 + (15401*g1^3*g2^2*m^2*n*Pi^4)/
     14580 - (1073881*g1^4*g2^2*m^2*n*Pi^4)/
     72900 + (16*g1*g2^3*m^2*n*Pi^4)/
     1215 - (14221*g1^2*g2^3*m^2*n*Pi^4)/
     9720 + (1225753*g1^3*g2^3*m^2*n*Pi^4)/
     43740 + (89*g2^4*m^2*n*Pi^4)/4860 + (56239*g1*g2^4*m^2*n*Pi^4)/
     58320 - (173503*g1^2*g2^4*m^2*n*Pi^4)/
     5832 - (211*g2^5*m^2*n*Pi^4)/
     810 - (113*g2^5*m^2*n*Pi^4)/(9720*g1) + (308141*g1*g2^5*m^2*n*
       Pi^4)/17496 - (2945981*g2^6*m^2*n*Pi^4)/
     583200 + (167*g2^6*m^2*n*Pi^4)/(25920*g1) + (749071*g2^7*m^2*n*
       Pi^4)/(1749600*g1) - (341*g1^3*g2^2*m^3*n*Pi^4)/
     9720 + (76159*g1^4*g2^2*m^3*n*Pi^4)/
     109350 + (388*g1^2*g2^3*m^3*n*Pi^4)/
     3645 - (37231*g1^3*g2^3*m^3*n*Pi^4)/
     14580 - (5615*g1*g2^4*m^3*n*Pi^4)/
     46656 + (6741793*g1^2*g2^4*m^3*n*Pi^4)/
     1749600 + (3469*g2^5*m^3*n*Pi^4)/
     58320 - (5116303*g1*g2^5*m^3*n*Pi^4)/
     1749600 + (647267*g2^6*m^3*n*Pi^4)/
     583200 - (2611*g2^6*m^3*n*Pi^4)/(233280*g1) - (295109*g2^7*m^3*n*
       Pi^4)/(1749600*g1) - (g1^2*g2^3*m^4*n*Pi^4)/
     1620 + (3859*g1^3*g2^3*m^4*n*Pi^4)/
     145800 + (67*g1*g2^4*m^4*n*Pi^4)/
     29160 - (180947*g1^2*g2^4*m^4*n*Pi^4)/
     1749600 - (163*g2^5*m^4*n*Pi^4)/
     58320 + (137893*g1*g2^5*m^4*n*Pi^4)/
     874800 - (16153*g2^6*m^4*n*Pi^4)/
     145800 + (13*g2^6*m^4*n*Pi^4)/(11664*g1) + (52829*g2^7*m^4*n*
       Pi^4)/(1749600*g1) + (7*g1^2*g2^4*m^5*n*Pi^4)/
     116640 - (17*g1*g2^5*m^5*n*Pi^4)/48600 + (373*g2^6*m^5*n*Pi^4)/
     699840 - (427*g2^7*m^5*n*Pi^4)/(1749600*g1) + (16*g1^2*g2^2*n^2*
       Pi^4)/1215 - (5473*g1^3*g2^2*n^2*Pi^4)/
     14580 + (272972*g1^4*g2^2*n^2*Pi^4)/54675 - (4*g1*g2^3*n^2*Pi^4)/
     1215 + (2333*g1^2*g2^3*n^2*Pi^4)/
     3645 - (664067*g1^3*g2^3*n^2*Pi^4)/54675 - (5*g2^4*n^2*Pi^4)/
     324 - (12161*g1*g2^4*n^2*Pi^4)/
     29160 + (1009573*g1^2*g2^4*n^2*Pi^4)/
     72900 + (1189*g2^5*n^2*Pi^4)/
     12960 + (17*g2^5*n^2*Pi^4)/(1944*g1) - (1477429*g1*g2^5*n^2*
       Pi^4)/174960 + (93449*g2^6*n^2*Pi^4)/
     38880 + (631*g2^6*n^2*Pi^4)/(77760*g1) - (603661*g2^7*n^2*
       Pi^4)/(3499200*g1) + (19*g1^3*g2*m*n^2*Pi^4)/
     1215 - (2339*g1^4*g2*m*n^2*Pi^4)/
     7290 + (13444*g1^5*g2*m*n^2*Pi^4)/
     3645 - (14*g1^2*g2^2*m*n^2*Pi^4)/
     405 + (15401*g1^3*g2^2*m*n^2*Pi^4)/
     14580 - (1073881*g1^4*g2^2*m*n^2*Pi^4)/
     72900 + (16*g1*g2^3*m*n^2*Pi^4)/
     1215 - (14221*g1^2*g2^3*m*n^2*Pi^4)/
     9720 + (1225753*g1^3*g2^3*m*n^2*Pi^4)/
     43740 + (89*g2^4*m*n^2*Pi^4)/4860 + (56239*g1*g2^4*m*n^2*Pi^4)/
     58320 - (173503*g1^2*g2^4*m*n^2*Pi^4)/
     5832 - (211*g2^5*m*n^2*Pi^4)/
     810 - (113*g2^5*m*n^2*Pi^4)/(9720*g1) + (308141*g1*g2^5*m*n^2*
       Pi^4)/17496 - (2945981*g2^6*m*n^2*Pi^4)/
     583200 + (167*g2^6*m*n^2*Pi^4)/(25920*g1) + (749071*g2^7*m*n^2*
       Pi^4)/(1749600*g1) + (g1^4*m^2*n^2*Pi^4)/
     243 - (347*g1^5*m^2*n^2*Pi^4)/4860 + (8024*g1^6*m^2*n^2*Pi^4)/
     10935 - (19*g1^3*g2*m^2*n^2*Pi^4)/
     1215 + (9869*g1^4*g2*m^2*n^2*Pi^4)/29160 - 
    4*g1^5*g2*m^2*n^2*Pi^4 + (26*g1^2*g2^2*m^2*n^2*Pi^4)/
     1215 - (551*g1^3*g2^2*m^2*n^2*Pi^4)/
     729 + (4932587*g1^4*g2^2*m^2*n^2*Pi^4)/
     437400 - (4*g1*g2^3*m^2*n^2*Pi^4)/
     405 + (27731*g1^2*g2^3*m^2*n^2*Pi^4)/
     29160 - (16749683*g1^3*g2^3*m^2*n^2*Pi^4)/
     874800 - (7*g2^4*m^2*n^2*Pi^4)/
     2430 - (51143*g1*g2^4*m^2*n^2*Pi^4)/
     77760 + (8617057*g1^2*g2^4*m^2*n^2*Pi^4)/
     437400 + (6329*g2^5*m^2*n^2*Pi^4)/
     29160 + (7*g2^5*m^2*n^2*Pi^4)/(2430*g1) - (40934749*g1*g2^5*m^2*
       n^2*Pi^4)/3499200 + (12454009*g2^6*m^2*n^2*Pi^4)/
     3499200 - (1079*g2^6*m^2*n^2*Pi^4)/(46656*g1) - (172669*g2^7*m^2*
       n^2*Pi^4)/(437400*g1) - (19*g1^4*g2*m^3*n^2*Pi^4)/
     1080 + (1136*g1^5*g2*m^3*n^2*Pi^4)/
     3645 + (61*g1^3*g2^2*m^3*n^2*Pi^4)/
     810 - (1361447*g1^4*g2^2*m^3*n^2*Pi^4)/
     874800 - (211*g1^2*g2^3*m^3*n^2*Pi^4)/
     1620 + (1469711*g1^3*g2^3*m^3*n^2*Pi^4)/
     437400 + (26761*g1*g2^4*m^3*n^2*Pi^4)/
     233280 - (388043*g1^2*g2^4*m^3*n^2*Pi^4)/
     97200 - (2011*g2^5*m^3*n^2*Pi^4)/
     38880 + (1198061*g1*g2^5*m^3*n^2*Pi^4)/
     437400 - (3591131*g2^6*m^3*n^2*Pi^4)/
     3499200 + (2231*g2^6*m^3*n^2*Pi^4)/(233280*g1) + (48157*g2^7*m^3*
       n^2*Pi^4)/(291600*g1) - (g1^3*g2^2*m^4*n^2*Pi^4)/
     2430 + (15293*g1^4*g2^2*m^4*n^2*Pi^4)/
     874800 + (11*g1^2*g2^3*m^4*n^2*Pi^4)/
     4860 - (26579*g1^3*g2^3*m^4*n^2*Pi^4)/
     291600 - (25*g1*g2^4*m^4*n^2*Pi^4)/
     5832 + (169097*g1^2*g2^4*m^4*n^2*Pi^4)/
     874800 + (5*g2^5*m^4*n^2*Pi^4)/
     1458 - (146423*g1*g2^5*m^4*n^2*Pi^4)/
     699840 + (1501*g2^6*m^4*n^2*Pi^4)/
     12960 - (29*g2^6*m^4*n^2*Pi^4)/(29160*g1) - (91889*g2^7*m^4*n^2*
       Pi^4)/(3499200*g1) + (g1^3*g2^3*m^5*n^2*Pi^4)/
     87480 - (5*g1^2*g2^4*m^5*n^2*Pi^4)/
     17496 + (689*g1*g2^5*m^5*n^2*Pi^4)/
     874800 - (167*g2^6*m^5*n^2*Pi^4)/
     218700 + (73*g2^7*m^5*n^2*Pi^4)/(291600*g1) - (197*g1^2*g2^3*n^3*
       Pi^4)/7290 + (64069*g1^3*g2^3*n^3*Pi^4)/
     109350 + (107*g1*g2^4*n^3*Pi^4)/
     2430 - (565739*g1^2*g2^4*n^3*Pi^4)/437400 - (571*g2^5*n^3*Pi^4)/
     23328 + (2419*g1*g2^5*n^3*Pi^4)/2160 - (1541807*g2^6*n^3*Pi^4)/
     3499200 + (571*g2^6*n^3*Pi^4)/(116640*g1) + (113381*g2^7*n^3*
       Pi^4)/(1749600*g1) - (341*g1^3*g2^2*m*n^3*Pi^4)/
     9720 + (76159*g1^4*g2^2*m*n^3*Pi^4)/
     109350 + (388*g1^2*g2^3*m*n^3*Pi^4)/
     3645 - (37231*g1^3*g2^3*m*n^3*Pi^4)/
     14580 - (5615*g1*g2^4*m*n^3*Pi^4)/
     46656 + (6741793*g1^2*g2^4*m*n^3*Pi^4)/
     1749600 + (3469*g2^5*m*n^3*Pi^4)/
     58320 - (5116303*g1*g2^5*m*n^3*Pi^4)/
     1749600 + (647267*g2^6*m*n^3*Pi^4)/
     583200 - (2611*g2^6*m*n^3*Pi^4)/(233280*g1) - (295109*g2^7*m*n^3*
       Pi^4)/(1749600*g1) - (19*g1^4*g2*m^2*n^3*Pi^4)/
     1080 + (1136*g1^5*g2*m^2*n^3*Pi^4)/
     3645 + (61*g1^3*g2^2*m^2*n^3*Pi^4)/
     810 - (1361447*g1^4*g2^2*m^2*n^3*Pi^4)/
     874800 - (211*g1^2*g2^3*m^2*n^3*Pi^4)/
     1620 + (1469711*g1^3*g2^3*m^2*n^3*Pi^4)/
     437400 + (26761*g1*g2^4*m^2*n^3*Pi^4)/
     233280 - (388043*g1^2*g2^4*m^2*n^3*Pi^4)/
     97200 - (2011*g2^5*m^2*n^3*Pi^4)/
     38880 + (1198061*g1*g2^5*m^2*n^3*Pi^4)/
     437400 - (3591131*g2^6*m^2*n^3*Pi^4)/
     3499200 + (2231*g2^6*m^2*n^3*Pi^4)/(233280*g1) + (48157*g2^7*m^2*
       n^3*Pi^4)/(291600*g1) - (7*g1^5*m^3*n^3*Pi^4)/
     2160 + (22241*g1^6*m^3*n^3*Pi^4)/
     437400 + (43*g1^4*g2*m^3*n^3*Pi^4)/
     2430 - (34691*g1^5*g2*m^3*n^3*Pi^4)/
     109350 - (10*g1^3*g2^2*m^3*n^3*Pi^4)/
     243 + (392267*g1^4*g2^2*m^3*n^3*Pi^4)/
     437400 + (13*g1^2*g2^3*m^3*n^3*Pi^4)/
     243 - (1307657*g1^3*g2^3*m^3*n^3*Pi^4)/
     874800 - (181*g1*g2^4*m^3*n^3*Pi^4)/
     4320 + (1386553*g1^2*g2^4*m^3*n^3*Pi^4)/
     874800 + (367*g2^5*m^3*n^3*Pi^4)/
     19440 - (3725533*g1*g2^5*m^3*n^3*Pi^4)/
     3499200 + (364721*g2^6*m^3*n^3*Pi^4)/
     874800 - (49*g2^6*m^3*n^3*Pi^4)/(12960*g1) - (51031*g2^7*m^3*n^3*
       Pi^4)/(699840*g1) - (g1^4*g2*m^4*n^3*Pi^4)/
     9720 + (611*g1^5*g2*m^4*n^3*Pi^4)/
     109350 + (g1^3*g2^2*m^4*n^3*Pi^4)/
     1080 - (21557*g1^4*g2^2*m^4*n^3*Pi^4)/
     583200 - (13*g1^2*g2^3*m^4*n^3*Pi^4)/
     4860 + (89593*g1^3*g2^3*m^4*n^3*Pi^4)/
     874800 + (17*g1*g2^4*m^4*n^3*Pi^4)/
     4860 - (268039*g1^2*g2^4*m^4*n^3*Pi^4)/
     1749600 - (7*g2^5*m^4*n^3*Pi^4)/
     3240 + (457951*g1*g2^5*m^4*n^3*Pi^4)/
     3499200 - (35293*g2^6*m^4*n^3*Pi^4)/
     583200 + (g2^6*m^4*n^3*Pi^4)/(1944*g1) + (41303*g2^7*m^4*n^3*
       Pi^4)/(3499200*g1) - (47*g1^4*g2^2*m^5*n^3*Pi^4)/
     1749600 - (g1^3*g2^3*m^5*n^3*Pi^4)/
     17496 + (29*g1^2*g2^4*m^5*n^3*Pi^4)/
     58320 - (77*g1*g2^5*m^5*n^3*Pi^4)/
     87480 + (221*g2^6*m^5*n^3*Pi^4)/
     349920 - (g2^7*m^5*n^3*Pi^4)/(6075*g1) - (7*g1*g2^4*n^4*Pi^4)/
     14580 + (16601*g1^2*g2^4*n^4*Pi^4)/874800 + (59*g2^5*n^4*Pi^4)/
     58320 - (6929*g1*g2^5*n^4*Pi^4)/145800 + (74659*g2^6*n^4*Pi^4)/
     1749600 - (31*g2^6*n^4*Pi^4)/(58320*g1) - (82*g2^7*n^4*
       Pi^4)/(6075*g1) - (g1^2*g2^3*m*n^4*Pi^4)/
     1620 + (3859*g1^3*g2^3*m*n^4*Pi^4)/
     145800 + (67*g1*g2^4*m*n^4*Pi^4)/
     29160 - (180947*g1^2*g2^4*m*n^4*Pi^4)/
     1749600 - (163*g2^5*m*n^4*Pi^4)/
     58320 + (137893*g1*g2^5*m*n^4*Pi^4)/
     874800 - (16153*g2^6*m*n^4*Pi^4)/
     145800 + (13*g2^6*m*n^4*Pi^4)/(11664*g1) + (52829*g2^7*m*n^4*
       Pi^4)/(1749600*g1) - (g1^3*g2^2*m^2*n^4*Pi^4)/
     2430 + (15293*g1^4*g2^2*m^2*n^4*Pi^4)/
     874800 + (11*g1^2*g2^3*m^2*n^4*Pi^4)/
     4860 - (26579*g1^3*g2^3*m^2*n^4*Pi^4)/
     291600 - (25*g1*g2^4*m^2*n^4*Pi^4)/
     5832 + (169097*g1^2*g2^4*m^2*n^4*Pi^4)/
     874800 + (5*g2^5*m^2*n^4*Pi^4)/
     1458 - (146423*g1*g2^5*m^2*n^4*Pi^4)/
     699840 + (1501*g2^6*m^2*n^4*Pi^4)/
     12960 - (29*g2^6*m^2*n^4*Pi^4)/(29160*g1) - (91889*g2^7*m^2*n^4*
       Pi^4)/(3499200*g1) - (g1^4*g2*m^3*n^4*Pi^4)/
     9720 + (611*g1^5*g2*m^3*n^4*Pi^4)/
     109350 + (g1^3*g2^2*m^3*n^4*Pi^4)/
     1080 - (21557*g1^4*g2^2*m^3*n^4*Pi^4)/
     583200 - (13*g1^2*g2^3*m^3*n^4*Pi^4)/
     4860 + (89593*g1^3*g2^3*m^3*n^4*Pi^4)/
     874800 + (17*g1*g2^4*m^3*n^4*Pi^4)/
     4860 - (268039*g1^2*g2^4*m^3*n^4*Pi^4)/
     1749600 - (7*g2^5*m^3*n^4*Pi^4)/
     3240 + (457951*g1*g2^5*m^3*n^4*Pi^4)/
     3499200 - (35293*g2^6*m^3*n^4*Pi^4)/
     583200 + (g2^6*m^3*n^4*Pi^4)/(1944*g1) + (41303*g2^7*m^3*n^4*
       Pi^4)/(3499200*g1) + (49*g1^6*m^4*n^4*Pi^4)/
     72900 + (g1^4*g2*m^4*n^4*Pi^4)/9720 - (541*g1^5*g2*m^4*n^4*Pi^4)/
     97200 - (g1^3*g2^2*m^4*n^4*Pi^4)/
     1944 + (11333*g1^4*g2^2*m^4*n^4*Pi^4)/
     583200 + (g1^2*g2^3*m^4*n^4*Pi^4)/
     972 - (827*g1^3*g2^3*m^4*n^4*Pi^4)/
     21870 - (g1*g2^4*m^4*n^4*Pi^4)/
     972 + (1565*g1^2*g2^4*m^4*n^4*Pi^4)/34992 + (g2^5*m^4*n^4*Pi^4)/
     1944 - (9401*g1*g2^5*m^4*n^4*Pi^4)/
     291600 + (22903*g2^6*m^4*n^4*Pi^4)/
     1749600 - (g2^6*m^4*n^4*Pi^4)/(9720*g1) - (503*g2^7*m^4*n^4*
       Pi^4)/(218700*g1) - (19*g1^5*g2*m^5*n^4*Pi^4)/
     874800 + (43*g1^4*g2^2*m^5*n^4*Pi^4)/
     874800 + (7*g1^3*g2^3*m^5*n^4*Pi^4)/
     87480 - (11*g1^2*g2^4*m^5*n^4*Pi^4)/
     29160 + (17*g1*g2^5*m^5*n^4*Pi^4)/
     34992 - (241*g2^6*m^5*n^4*Pi^4)/
     874800 + (13*g2^7*m^5*n^4*Pi^4)/(218700*g1) + (11*g1*g2^5*n^5*
       Pi^4)/174960 - (613*g2^6*n^5*Pi^4)/
     3499200 + (7*g2^7*n^5*Pi^4)/(64800*g1) + (7*g1^2*g2^4*m*n^5*
       Pi^4)/116640 - (17*g1*g2^5*m*n^5*Pi^4)/
     48600 + (373*g2^6*m*n^5*Pi^4)/
     699840 - (427*g2^7*m*n^5*Pi^4)/(1749600*g1) + (g1^3*g2^3*m^2*n^5*
       Pi^4)/87480 - (5*g1^2*g2^4*m^2*n^5*Pi^4)/
     17496 + (689*g1*g2^5*m^2*n^5*Pi^4)/
     874800 - (167*g2^6*m^2*n^5*Pi^4)/
     218700 + (73*g2^7*m^2*n^5*Pi^4)/(291600*g1) - (47*g1^4*g2^2*m^3*
       n^5*Pi^4)/1749600 - (g1^3*g2^3*m^3*n^5*Pi^4)/
     17496 + (29*g1^2*g2^4*m^3*n^5*Pi^4)/
     58320 - (77*g1*g2^5*m^3*n^5*Pi^4)/
     87480 + (221*g2^6*m^3*n^5*Pi^4)/
     349920 - (g2^7*m^3*n^5*Pi^4)/(6075*g1) - (19*g1^5*g2*m^4*n^5*
       Pi^4)/874800 + (43*g1^4*g2^2*m^4*n^5*Pi^4)/
     874800 + (7*g1^3*g2^3*m^4*n^5*Pi^4)/
     87480 - (11*g1^2*g2^4*m^4*n^5*Pi^4)/
     29160 + (17*g1*g2^5*m^4*n^5*Pi^4)/
     34992 - (241*g2^6*m^4*n^5*Pi^4)/
     874800 + (13*g2^7*m^4*n^5*Pi^4)/(218700*g1) - (g1^6*m^5*n^5*
       Pi^4)/194400 + (19*g1^5*g2*m^5*n^5*Pi^4)/
     874800 - (13*g1^4*g2^2*m^5*n^5*Pi^4)/
     583200 - (g1^3*g2^3*m^5*n^5*Pi^4)/
     29160 + (37*g1^2*g2^4*m^5*n^5*Pi^4)/
     349920 - (31*g1*g2^5*m^5*n^5*Pi^4)/
     291600 + (29*g2^6*m^5*n^5*Pi^4)/
     583200 - (g2^7*m^5*n^5*Pi^4)/(109350*g1) - (1240*g1^5*Pi^6)/
     5103 + (166564*g1^6*Pi^6)/76545 + (4810*g1^4*g2*Pi^6)/
     15309 - (817018*g1^5*g2*Pi^6)/229635 - (8245*g1^3*g2^2*Pi^6)/
     15309 + (4800157*g1^4*g2^2*Pi^6)/688905 + (23335*g1^2*g2^3*Pi^6)/
     45927 - (3891739*g1^3*g2^3*Pi^6)/459270 - (7285*g1*g2^4*Pi^6)/
     30618 + (5761883*g1^2*g2^4*Pi^6)/918540 + (8455*g2^5*Pi^6)/
     367416 - (4524781*g1*g2^5*Pi^6)/1837080 + (1381739*g2^6*Pi^6)/
     3674160 + (2705*g2^6*Pi^6)/(244944*g1) + (78467*g2^7*
       Pi^6)/(22044960*g1) - (4810*g1^4*g2*m*Pi^6)/
     15309 + (817018*g1^5*g2*m*Pi^6)/229635 + (1315*g1^3*g2^2*m*Pi^6)/
     2187 - (1893802*g1^4*g2^2*m*Pi^6)/
     229635 - (27745*g1^2*g2^3*m*Pi^6)/
     45927 + (2574091*g1^3*g2^3*m*Pi^6)/
     229635 + (51545*g1*g2^4*m*Pi^6)/
     183708 - (24638287*g1^2*g2^4*m*Pi^6)/
     2755620 - (5885*g2^5*m*Pi^6)/367416 + (2643437*g1*g2^5*m*Pi^6)/
     688905 - (7928639*g2^6*m*Pi^6)/
     11022480 - (2285*g2^6*m*Pi^6)/(122472*g1) + (42589*g2^7*m*
       Pi^6)/(1469664*g1) - (320*g1^3*g2^2*m^2*Pi^6)/
     5103 + (881249*g1^4*g2^2*m^2*Pi^6)/
     688905 + (4570*g1^2*g2^3*m^2*Pi^6)/
     45927 - (4009069*g1^3*g2^3*m^2*Pi^6)/
     1377810 - (995*g1*g2^4*m^2*Pi^6)/
     20412 + (2111776*g1^2*g2^4*m^2*Pi^6)/
     688905 - (685*g2^5*m^2*Pi^6)/183708 - (213455*g1*g2^5*m^2*Pi^6)/
     122472 + (1859437*g2^6*m^2*Pi^6)/
     3674160 + (110*g2^6*m^2*Pi^6)/(15309*g1) - (29797*g2^7*m^2*
       Pi^6)/(489888*g1) - (160*g1^2*g2^3*m^3*Pi^6)/
     45927 + (23974*g1^3*g2^3*m^3*Pi^6)/
     137781 + (40*g1*g2^4*m^3*Pi^6)/
     6561 - (557483*g1^2*g2^4*m^3*Pi^6)/1377810 - (50*g2^5*m^3*Pi^6)/
     15309 + (264359*g1*g2^5*m^3*Pi^6)/
     688905 - (634897*g2^6*m^3*Pi^6)/
     3674160 + (5*g2^6*m^3*Pi^6)/(11664*g1) + (670441*g2^7*m^3*
       Pi^6)/(22044960*g1) + (1025*g1^2*g2^4*m^4*Pi^6)/
     137781 - (8255*g1*g2^5*m^4*Pi^6)/551124 + (7843*g2^6*m^4*Pi^6)/
     787320 - (7813*g2^7*m^4*Pi^6)/(3674160*g1) - (4810*g1^4*g2*n*
       Pi^6)/15309 + (817018*g1^5*g2*n*Pi^6)/
     229635 + (1315*g1^3*g2^2*n*Pi^6)/
     2187 - (1893802*g1^4*g2^2*n*Pi^6)/
     229635 - (27745*g1^2*g2^3*n*Pi^6)/
     45927 + (2574091*g1^3*g2^3*n*Pi^6)/
     229635 + (51545*g1*g2^4*n*Pi^6)/
     183708 - (24638287*g1^2*g2^4*n*Pi^6)/
     2755620 - (5885*g2^5*n*Pi^6)/367416 + (2643437*g1*g2^5*n*Pi^6)/
     688905 - (7928639*g2^6*n*Pi^6)/
     11022480 - (2285*g2^6*n*Pi^6)/(122472*g1) + (42589*g2^7*n*
       Pi^6)/(1469664*g1) - (1565*g1^5*m*n*Pi^6)/
     15309 + (790396*g1^6*m*n*Pi^6)/688905 + (625*g1^4*g2*m*n*Pi^6)/
     1701 - (626498*g1^5*g2*m*n*Pi^6)/
     137781 - (11770*g1^3*g2^2*m*n*Pi^6)/
     15309 + (8176333*g1^4*g2^2*m*n*Pi^6)/
     688905 + (37255*g1^2*g2^3*m*n*Pi^6)/
     45927 - (6869309*g1^3*g2^3*m*n*Pi^6)/
     393660 - (281095*g1*g2^4*m*n*Pi^6)/
     734832 + (5486767*g1^2*g2^4*m*n*Pi^6)/
     367416 + (4525*g2^5*m*n*Pi^6)/
     244944 - (78397787*g1*g2^5*m*n*Pi^6)/
     11022480 + (2445391*g2^6*m*n*Pi^6)/
     1469664 + (3475*g2^6*m*n*Pi^6)/(122472*g1) - (1057373*g2^7*m*n*
       Pi^6)/(7348320*g1) - (815*g1^4*g2*m^2*n*Pi^6)/
     15309 + (97348*g1^5*g2*m^2*n*Pi^6)/
     98415 + (2630*g1^3*g2^2*m^2*n*Pi^6)/
     15309 - (5269709*g1^4*g2^2*m^2*n*Pi^6)/
     1377810 - (1450*g1^2*g2^3*m^2*n*Pi^6)/
     6561 + (3214481*g1^3*g2^3*m^2*n*Pi^6)/
     459270 + (87215*g1*g2^4*m^2*n*Pi^6)/
     734832 - (3960245*g1^2*g2^4*m^2*n*Pi^6)/
     551124 - (7825*g2^5*m^2*n*Pi^6)/
     734832 + (15598537*g1*g2^5*m^2*n*Pi^6)/
     3674160 - (14870339*g2^6*m^2*n*Pi^6)/
     11022480 - (1385*g2^6*m^2*n*Pi^6)/(163296*g1) + (808625*g2^7*m^2*
       n*Pi^6)/(4408992*g1) - (65*g1^3*g2^2*m^3*n*Pi^6)/
     15309 + (691*g1^4*g2^2*m^3*n*Pi^6)/
     3402 + (640*g1^2*g2^3*m^3*n*Pi^6)/
     45927 - (2123539*g1^3*g2^3*m^3*n*Pi^6)/
     2755620 - (1025*g1*g2^4*m^3*n*Pi^6)/
     61236 + (6800701*g1^2*g2^4*m^3*n*Pi^6)/
     5511240 + (215*g2^5*m^3*n*Pi^6)/
     26244 - (2815567*g1*g2^5*m^3*n*Pi^6)/
     2755620 + (272797*g2^6*m^3*n*Pi^6)/
     629856 - (605*g2^6*m^3*n*Pi^6)/(489888*g1) - (233623*g2^7*m^3*n*
       Pi^6)/(3149280*g1) + (101*g1^3*g2^3*m^4*n*Pi^6)/
     8505 - (4133*g1^2*g2^4*m^4*n*Pi^6)/
     102060 + (142363*g1*g2^5*m^4*n*Pi^6)/
     2755620 - (52567*g2^6*m^4*n*Pi^6)/
     1837080 + (523*g2^7*m^4*n*Pi^6)/(91854*g1) - (320*g1^3*g2^2*n^2*
       Pi^6)/5103 + (881249*g1^4*g2^2*n^2*Pi^6)/
     688905 + (4570*g1^2*g2^3*n^2*Pi^6)/
     45927 - (4009069*g1^3*g2^3*n^2*Pi^6)/
     1377810 - (995*g1*g2^4*n^2*Pi^6)/
     20412 + (2111776*g1^2*g2^4*n^2*Pi^6)/
     688905 - (685*g2^5*n^2*Pi^6)/183708 - (213455*g1*g2^5*n^2*Pi^6)/
     122472 + (1859437*g2^6*n^2*Pi^6)/
     3674160 + (110*g2^6*n^2*Pi^6)/(15309*g1) - (29797*g2^7*n^2*
       Pi^6)/(489888*g1) - (815*g1^4*g2*m*n^2*Pi^6)/
     15309 + (97348*g1^5*g2*m*n^2*Pi^6)/
     98415 + (2630*g1^3*g2^2*m*n^2*Pi^6)/
     15309 - (5269709*g1^4*g2^2*m*n^2*Pi^6)/
     1377810 - (1450*g1^2*g2^3*m*n^2*Pi^6)/
     6561 + (3214481*g1^3*g2^3*m*n^2*Pi^6)/
     459270 + (87215*g1*g2^4*m*n^2*Pi^6)/
     734832 - (3960245*g1^2*g2^4*m*n^2*Pi^6)/
     551124 - (7825*g2^5*m*n^2*Pi^6)/
     734832 + (15598537*g1*g2^5*m*n^2*Pi^6)/
     3674160 - (14870339*g2^6*m*n^2*Pi^6)/
     11022480 - (1385*g2^6*m*n^2*Pi^6)/(163296*g1) + (808625*g2^7*m*
       n^2*Pi^6)/(4408992*g1) - (355*g1^5*m^2*n^2*Pi^6)/
     30618 + (6617*g1^6*m^2*n^2*Pi^6)/
     32805 + (845*g1^4*g2*m^2*n^2*Pi^6)/
     15309 - (1487399*g1^5*g2*m^2*n^2*Pi^6)/
     1377810 - (1810*g1^3*g2^2*m^2*n^2*Pi^6)/
     15309 + (131143*g1^4*g2^2*m^2*n^2*Pi^6)/
     43740 + (2120*g1^2*g2^3*m^2*n^2*Pi^6)/
     15309 - (14021501*g1^3*g2^3*m^2*n^2*Pi^6)/
     2755620 - (62815*g1*g2^4*m^2*n^2*Pi^6)/
     734832 + (19679501*g1^2*g2^4*m^2*n^2*Pi^6)/
     3674160 + (15625*g2^5*m^2*n^2*Pi^6)/
     734832 - (74855789*g1*g2^5*m^2*n^2*Pi^6)/
     22044960 + (13164013*g2^6*m^2*n^2*Pi^6)/
     11022480 + (5*g2^6*m^2*n^2*Pi^6)/(30618*g1) - (1325801*g2^7*m^2*
       n^2*Pi^6)/(7348320*g1) - (10*g1^4*g2*m^3*n^2*Pi^6)/
     5103 + (41509*g1^5*g2*m^3*n^2*Pi^6)/
     459270 + (20*g1^3*g2^2*m^3*n^2*Pi^6)/
     2187 - (1270891*g1^4*g2^2*m^3*n^2*Pi^6)/
     2755620 - (260*g1^2*g2^3*m^3*n^2*Pi^6)/
     15309 + (204343*g1^3*g2^3*m^3*n^2*Pi^6)/
     196830 + (2855*g1*g2^4*m^3*n^2*Pi^6)/
     183708 - (1602787*g1^2*g2^4*m^3*n^2*Pi^6)/
     1224720 - (1265*g2^5*m^3*n^2*Pi^6)/
     183708 + (470579*g1*g2^5*m^3*n^2*Pi^6)/
     489888 - (4214809*g2^6*m^3*n^2*Pi^6)/
     11022480 + (185*g2^6*m^3*n^2*Pi^6)/(163296*g1) + (1399061*g2^7*
       m^3*n^2*Pi^6)/(22044960*g1) + (1942*g1^4*g2^2*m^4*n^2*Pi^6)/
     229635 - (108049*g1^3*g2^3*m^4*n^2*Pi^6)/
     2755620 + (33461*g1^2*g2^4*m^4*n^2*Pi^6)/
     459270 - (372397*g1*g2^5*m^4*n^2*Pi^6)/
     5511240 + (42853*g2^6*m^4*n^2*Pi^6)/
     1377810 - (20653*g2^7*m^4*n^2*Pi^6)/(3674160*g1) - (160*g1^2*
       g2^3*n^3*Pi^6)/45927 + (23974*g1^3*g2^3*n^3*Pi^6)/
     137781 + (40*g1*g2^4*n^3*Pi^6)/
     6561 - (557483*g1^2*g2^4*n^3*Pi^6)/1377810 - (50*g2^5*n^3*Pi^6)/
     15309 + (264359*g1*g2^5*n^3*Pi^6)/
     688905 - (634897*g2^6*n^3*Pi^6)/
     3674160 + (5*g2^6*n^3*Pi^6)/(11664*g1) + (670441*g2^7*n^3*
       Pi^6)/(22044960*g1) - (65*g1^3*g2^2*m*n^3*Pi^6)/
     15309 + (691*g1^4*g2^2*m*n^3*Pi^6)/
     3402 + (640*g1^2*g2^3*m*n^3*Pi^6)/
     45927 - (2123539*g1^3*g2^3*m*n^3*Pi^6)/
     2755620 - (1025*g1*g2^4*m*n^3*Pi^6)/
     61236 + (6800701*g1^2*g2^4*m*n^3*Pi^6)/
     5511240 + (215*g2^5*m*n^3*Pi^6)/
     26244 - (2815567*g1*g2^5*m*n^3*Pi^6)/
     2755620 + (272797*g2^6*m*n^3*Pi^6)/
     629856 - (605*g2^6*m*n^3*Pi^6)/(489888*g1) - (233623*g2^7*m*n^3*
       Pi^6)/(3149280*g1) - (10*g1^4*g2*m^2*n^3*Pi^6)/
     5103 + (41509*g1^5*g2*m^2*n^3*Pi^6)/
     459270 + (20*g1^3*g2^2*m^2*n^3*Pi^6)/
     2187 - (1270891*g1^4*g2^2*m^2*n^3*Pi^6)/
     2755620 - (260*g1^2*g2^3*m^2*n^3*Pi^6)/
     15309 + (204343*g1^3*g2^3*m^2*n^3*Pi^6)/
     196830 + (2855*g1*g2^4*m^2*n^3*Pi^6)/
     183708 - (1602787*g1^2*g2^4*m^2*n^3*Pi^6)/
     1224720 - (1265*g2^5*m^2*n^3*Pi^6)/
     183708 + (470579*g1*g2^5*m^2*n^3*Pi^6)/
     489888 - (4214809*g2^6*m^2*n^3*Pi^6)/
     11022480 + (185*g2^6*m^2*n^3*Pi^6)/(163296*g1) + (1399061*g2^7*
       m^2*n^3*Pi^6)/(22044960*g1) - (5*g1^5*m^3*n^3*Pi^6)/
     15309 + (161*g1^6*m^3*n^3*Pi^6)/
     10935 + (10*g1^4*g2*m^3*n^3*Pi^6)/
     5103 - (64331*g1^5*g2*m^3*n^3*Pi^6)/
     688905 - (25*g1^3*g2^2*m^3*n^3*Pi^6)/
     5103 + (37958*g1^4*g2^2*m^3*n^3*Pi^6)/
     137781 + (100*g1^2*g2^3*m^3*n^3*Pi^6)/
     15309 - (1333007*g1^3*g2^3*m^3*n^3*Pi^6)/
     2755620 - (25*g1*g2^4*m^3*n^3*Pi^6)/
     5103 + (5885269*g1^2*g2^4*m^3*n^3*Pi^6)/
     11022480 + (10*g2^5*m^3*n^3*Pi^6)/
     5103 - (887387*g1*g2^5*m^3*n^3*Pi^6)/
     2449440 + (1009987*g2^6*m^3*n^3*Pi^6)/
     7348320 - (5*g2^6*m^3*n^3*Pi^6)/(15309*g1) - (54281*g2^7*m^3*n^3*
       Pi^6)/(2449440*g1) + (827*g1^5*g2*m^4*n^3*Pi^6)/
     275562 - (1777*g1^4*g2^2*m^4*n^3*Pi^6)/
     102060 + (29066*g1^3*g2^3*m^4*n^3*Pi^6)/
     688905 - (150431*g1^2*g2^4*m^4*n^3*Pi^6)/
     2755620 + (31267*g1*g2^5*m^4*n^3*Pi^6)/
     787320 - (2017*g2^6*m^4*n^3*Pi^6)/
     131220 + (13597*g2^7*m^4*n^3*Pi^6)/(5511240*g1) + (1025*g1^2*
       g2^4*n^4*Pi^6)/137781 - (8255*g1*g2^5*n^4*Pi^6)/
     551124 + (7843*g2^6*n^4*Pi^6)/
     787320 - (7813*g2^7*n^4*Pi^6)/(3674160*g1) + (101*g1^3*g2^3*m*
       n^4*Pi^6)/8505 - (4133*g1^2*g2^4*m*n^4*Pi^6)/
     102060 + (142363*g1*g2^5*m*n^4*Pi^6)/
     2755620 - (52567*g2^6*m*n^4*Pi^6)/
     1837080 + (523*g2^7*m*n^4*Pi^6)/(91854*g1) + (1942*g1^4*g2^2*m^2*
       n^4*Pi^6)/229635 - (108049*g1^3*g2^3*m^2*n^4*Pi^6)/
     2755620 + (33461*g1^2*g2^4*m^2*n^4*Pi^6)/
     459270 - (372397*g1*g2^5*m^2*n^4*Pi^6)/
     5511240 + (42853*g2^6*m^2*n^4*Pi^6)/
     1377810 - (20653*g2^7*m^2*n^4*Pi^6)/(3674160*g1) + (827*g1^5*g2*
       m^3*n^4*Pi^6)/275562 - (1777*g1^4*g2^2*m^3*n^4*Pi^6)/
     102060 + (29066*g1^3*g2^3*m^3*n^4*Pi^6)/
     688905 - (150431*g1^2*g2^4*m^3*n^4*Pi^6)/
     2755620 + (31267*g1*g2^5*m^3*n^4*Pi^6)/
     787320 - (2017*g2^6*m^3*n^4*Pi^6)/
     131220 + (13597*g2^7*m^3*n^4*Pi^6)/(5511240*g1) + (17*g1^6*m^4*
       n^4*Pi^6)/39366 - (827*g1^5*g2*m^4*n^4*Pi^6)/
     275562 + (235*g1^4*g2^2*m^4*n^4*Pi^6)/
     26244 - (40939*g1^3*g2^3*m^4*n^4*Pi^6)/
     2755620 + (10189*g1^2*g2^4*m^4*n^4*Pi^6)/
     688905 - (2027*g1*g2^5*m^4*n^4*Pi^6)/
     229635 + (8051*g2^6*m^4*n^4*Pi^6)/
     2755620 - (1139*g2^7*m^4*n^4*Pi^6)/(2755620*g1) + (7087432*g1^6*
       Pi^8)/9568125 - (7688357*g1^5*g2*Pi^8)/
     6378750 + (16645771*g1^4*g2^2*Pi^8)/
     6378750 - (259426397*g1^3*g2^3*Pi^8)/
     76545000 + (212615131*g1^2*g2^4*Pi^8)/
     76545000 - (138509009*g1*g2^5*Pi^8)/
     102060000 + (14634229*g2^6*Pi^8)/
     43740000 - (28526627*g2^7*Pi^8)/(1224720000*g1) + (7688357*g1^5*
       g2*m*Pi^8)/6378750 - (3161744*g1^4*g2^2*m*Pi^8)/
     1063125 + (109749389*g1^3*g2^3*m*Pi^8)/
     25515000 - (581375471*g1^2*g2^4*m*Pi^8)/
     153090000 + (49496779*g1*g2^5*m*Pi^8)/
     25515000 - (147851281*g2^6*m*Pi^8)/
     306180000 + (37697929*g2^7*m*Pi^8)/(1224720000*g1) + (332099*
       g1^4*g2^2*m^2*Pi^8)/911250 - (7130713*g1^3*g2^3*m^2*Pi^8)/
     7654500 + (162478619*g1^2*g2^4*m^2*Pi^8)/
     153090000 - (8946017*g1*g2^5*m^2*Pi^8)/
     14580000 + (15890221*g2^6*m^2*Pi^8)/
     102060000 - (288931*g2^7*m^2*Pi^8)/(40824000*g1) + (4126*g1^3*
       g2^3*m^3*Pi^8)/212625 - (633341*g1^2*g2^4*m^3*Pi^8)/
     15309000 + (262001*g1*g2^5*m^3*Pi^8)/
     8505000 - (150599*g2^6*m^3*Pi^8)/
     20412000 - (125843*g2^7*m^3*Pi^8)/(306180000*g1) + (7688357*g1^5*
       g2*n*Pi^8)/6378750 - (3161744*g1^4*g2^2*n*Pi^8)/
     1063125 + (109749389*g1^3*g2^3*n*Pi^8)/
     25515000 - (581375471*g1^2*g2^4*n*Pi^8)/
     153090000 + (49496779*g1*g2^5*n*Pi^8)/
     25515000 - (147851281*g2^6*n*Pi^8)/
     306180000 + (37697929*g2^7*n*Pi^8)/(1224720000*g1) + (457411*
       g1^6*m*n*Pi^8)/1366875 - (11030549*g1^5*g2*m*n*Pi^8)/
     7654500 + (33537713*g1^4*g2^2*m*n*Pi^8)/
     8505000 - (469556383*g1^3*g2^3*m*n*Pi^8)/
     76545000 + (69450457*g1^2*g2^4*m*n*Pi^8)/
     12247200 - (33711023*g1*g2^5*m*n*Pi^8)/
     11340000 + (26007953*g2^6*m*n*Pi^8)/
     34992000 - (1138217*g2^7*m*n*Pi^8)/(25515000*g1) + (9022603*g1^5*
       g2*m^2*n*Pi^8)/38272500 - (1012687*g1^4*g2^2*m^2*n*Pi^8)/
     1020600 + (97108*g1^3*g2^3*m^2*n*Pi^8)/
     50625 - (203865863*g1^2*g2^4*m^2*n*Pi^8)/
     102060000 + (37981553*g1*g2^5*m^2*n*Pi^8)/
     34020000 - (38495977*g2^6*m^2*n*Pi^8)/
     136080000 + (17790569*g2^7*m^2*n*Pi^8)/(1224720000*g1) + (146473*
       g1^4*g2^2*m^3*n*Pi^8)/6378750 - (162977*g1^3*g2^3*m^3*n*Pi^8)/
     1913625 + (6347851*g1^2*g2^4*m^3*n*Pi^8)/
     51030000 - (1066571*g1*g2^5*m^3*n*Pi^8)/
     12757500 + (1532809*g2^6*m^3*n*Pi^8)/
     68040000 - (47449*g2^7*m^3*n*Pi^8)/(68040000*g1) + (332099*g1^4*
       g2^2*n^2*Pi^8)/911250 - (7130713*g1^3*g2^3*n^2*Pi^8)/
     7654500 + (162478619*g1^2*g2^4*n^2*Pi^8)/
     153090000 - (8946017*g1*g2^5*n^2*Pi^8)/
     14580000 + (15890221*g2^6*n^2*Pi^8)/
     102060000 - (288931*g2^7*n^2*Pi^8)/(40824000*g1) + (9022603*g1^5*
       g2*m*n^2*Pi^8)/38272500 - (1012687*g1^4*g2^2*m*n^2*Pi^8)/
     1020600 + (97108*g1^3*g2^3*m*n^2*Pi^8)/
     50625 - (203865863*g1^2*g2^4*m*n^2*Pi^8)/
     102060000 + (37981553*g1*g2^5*m*n^2*Pi^8)/
     34020000 - (38495977*g2^6*m*n^2*Pi^8)/
     136080000 + (17790569*g2^7*m*n^2*Pi^8)/(1224720000*g1) + (820483*
       g1^6*m^2*n^2*Pi^8)/19136250 - (1566001*g1^5*g2*m^2*n^2*Pi^8)/
     6378750 + (8649763*g1^4*g2^2*m^2*n^2*Pi^8)/
     12757500 - (5586599*g1^3*g2^3*m^2*n^2*Pi^8)/
     5103000 + (108041687*g1^2*g2^4*m^2*n^2*Pi^8)/
     102060000 - (117834949*g1*g2^5*m^2*n^2*Pi^8)/
     204120000 + (433549*g2^6*m^2*n^2*Pi^8)/
     2916000 - (17758*g2^7*m^2*n^2*Pi^8)/(1913625*g1) + (373403*g1^5*
       g2*m^3*n^2*Pi^8)/38272500 - (47449*g1^4*g2^2*m^3*n^2*Pi^8)/
     945000 + (8278819*g1^3*g2^3*m^3*n^2*Pi^8)/
     76545000 - (3748471*g1^2*g2^4*m^3*n^2*Pi^8)/
     30618000 + (15189869*g1*g2^5*m^3*n^2*Pi^8)/
     204120000 - (2923271*g2^6*m^3*n^2*Pi^8)/
     136080000 + (2242481*g2^7*m^3*n^2*Pi^8)/(1224720000*g1) + (4126*
       g1^3*g2^3*n^3*Pi^8)/212625 - (633341*g1^2*g2^4*n^3*Pi^8)/
     15309000 + (262001*g1*g2^5*n^3*Pi^8)/
     8505000 - (150599*g2^6*n^3*Pi^8)/
     20412000 - (125843*g2^7*n^3*Pi^8)/(306180000*g1) + (146473*g1^4*
       g2^2*m*n^3*Pi^8)/6378750 - (162977*g1^3*g2^3*m*n^3*Pi^8)/
     1913625 + (6347851*g1^2*g2^4*m*n^3*Pi^8)/
     51030000 - (1066571*g1*g2^5*m*n^3*Pi^8)/
     12757500 + (1532809*g2^6*m*n^3*Pi^8)/
     68040000 - (47449*g2^7*m*n^3*Pi^8)/(68040000*g1) + (373403*g1^5*
       g2*m^2*n^3*Pi^8)/38272500 - (47449*g1^4*g2^2*m^2*n^3*Pi^8)/
     945000 + (8278819*g1^3*g2^3*m^2*n^3*Pi^8)/
     76545000 - (3748471*g1^2*g2^4*m^2*n^3*Pi^8)/
     30618000 + (15189869*g1*g2^5*m^2*n^3*Pi^8)/
     204120000 - (2923271*g2^6*m^2*n^3*Pi^8)/
     136080000 + (2242481*g2^7*m^2*n^3*Pi^8)/(1224720000*g1) + (2063*
       g1^6*m^3*n^3*Pi^8)/1366875 - (373403*g1^5*g2*m^3*n^3*Pi^8)/
     38272500 + (695231*g1^4*g2^2*m^3*n^3*Pi^8)/
     25515000 - (3245099*g1^3*g2^3*m^3*n^3*Pi^8)/
     76545000 + (1508053*g1^2*g2^4*m^3*n^3*Pi^8)/
     38272500 - (1470919*g1*g2^5*m^3*n^3*Pi^8)/
     68040000 + (369277*g2^6*m^3*n^3*Pi^8)/
     58320000 - (295009*g2^7*m^3*n^3*Pi^8)/(408240000*g1) - (959744*
       g1^6*Z35)/675 + (1568816*g1^5*g2*Z35)/
     675 - (1189616*g1^4*g2^2*Z35)/225 + (1600076*g1^3*g2^3*Z35)/
     225 - (1384948*g1^2*g2^4*Z35)/225 + (746029*g1*g2^5*Z35)/
     225 - (72527*g2^6*Z35)/
     75 + (95629*g2^7*Z35)/(900*g1) - (1568816*g1^5*g2*m*Z35)/
     675 + (1337344*g1^4*g2^2*m*Z35)/225 - (6025708*g1^3*g2^3*m*Z35)/
     675 + (5654102*g1^2*g2^4*m*Z35)/675 - (1062596*g1*g2^5*m*Z35)/
     225 + (946261*g2^6*m*Z35)/
     675 - (137783*g2^7*m*Z35)/(900*g1) - (147728*g1^4*g2^2*m^2*Z35)/
     225 + (246824*g1^3*g2^3*m^2*Z35)/
     135 - (1517678*g1^2*g2^4*m^2*Z35)/675 + (321139*g1*g2^5*m^2*Z35)/
     225 - (296803*g2^6*m^2*Z35)/
     675 + (1397*g2^7*m^2*Z35)/(30*g1) - (64*g1^3*g2^3*m^3*Z35)/
     5 + (1228*g1^2*g2^4*m^3*Z35)/45 - (508*g1*g2^5*m^3*Z35)/
     25 + (73*g2^6*m^3*Z35)/
     15 + (61*g2^7*m^3*Z35)/(225*g1) - (1568816*g1^5*g2*n*Z35)/
     675 + (1337344*g1^4*g2^2*n*Z35)/225 - (6025708*g1^3*g2^3*n*Z35)/
     675 + (5654102*g1^2*g2^4*n*Z35)/675 - (1062596*g1*g2^5*n*Z35)/
     225 + (946261*g2^6*n*Z35)/
     675 - (137783*g2^7*n*Z35)/(900*g1) - (44576*g1^6*m*n*Z35)/
     75 + (121304*g1^5*g2*m*n*Z35)/45 - (1713436*g1^4*g2^2*m*n*Z35)/
     225 + (2777764*g1^3*g2^3*m*n*Z35)/
     225 - (327661*g1^2*g2^4*m*n*Z35)/27 + (1573367*g1*g2^5*m*n*Z35)/
     225 - (41713*g2^6*m*n*Z35)/
     20 + (152224*g2^7*m*n*Z35)/(675*g1) - (250744*g1^5*g2*m^2*n*Z35)/
     675 + (5060*g1^4*g2^2*m^2*n*Z35)/
     3 - (2345504*g1^3*g2^3*m^2*n*Z35)/
     675 + (2592809*g1^2*g2^4*m^2*n*Z35)/
     675 - (58131*g1*g2^5*m^2*n*Z35)/25 + (1886333*g2^6*m^2*n*Z35)/
     2700 - (196789*g2^7*m^2*n*Z35)/(2700*g1) - (1136*g1^4*g2^2*m^3*n*
       Z35)/75 + (2528*g1^3*g2^3*m^3*n*Z35)/
     45 - (6154*g1^2*g2^4*m^3*n*Z35)/75 + (4136*g1*g2^5*m^3*n*Z35)/
     75 - (743*g2^6*m^3*n*Z35)/
     50 + (23*g2^7*m^3*n*Z35)/(50*g1) - (147728*g1^4*g2^2*n^2*Z35)/
     225 + (246824*g1^3*g2^3*n^2*Z35)/
     135 - (1517678*g1^2*g2^4*n^2*Z35)/675 + (321139*g1*g2^5*n^2*Z35)/
     225 - (296803*g2^6*n^2*Z35)/
     675 + (1397*g2^7*n^2*Z35)/(30*g1) - (250744*g1^5*g2*m*n^2*Z35)/
     675 + (5060*g1^4*g2^2*m*n^2*Z35)/
     3 - (2345504*g1^3*g2^3*m*n^2*Z35)/
     675 + (2592809*g1^2*g2^4*m*n^2*Z35)/
     675 - (58131*g1*g2^5*m*n^2*Z35)/25 + (1886333*g2^6*m*n^2*Z35)/
     2700 - (196789*g2^7*m*n^2*Z35)/(2700*g1) - (41968*g1^6*m^2*n^2*
       Z35)/675 + (255088*g1^5*g2*m^2*n^2*Z35)/
     675 - (239224*g1^4*g2^2*m^2*n^2*Z35)/
     225 + (231908*g1^3*g2^3*m^2*n^2*Z35)/
     135 - (376547*g1^2*g2^4*m^2*n^2*Z35)/
     225 + (426169*g1*g2^5*m^2*n^2*Z35)/
     450 - (36869*g2^6*m^2*n^2*Z35)/
     135 + (3716*g2^7*m^2*n^2*Z35)/(135*g1) - (1448*g1^5*g2*m^3*n^2*
       Z35)/225 + (828*g1^4*g2^2*m^3*n^2*Z35)/
     25 - (16052*g1^3*g2^3*m^3*n^2*Z35)/
     225 + (3634*g1^2*g2^4*m^3*n^2*Z35)/
     45 - (7363*g1*g2^5*m^3*n^2*Z35)/150 + (1417*g2^6*m^3*n^2*Z35)/
     100 - (1087*g2^7*m^3*n^2*Z35)/(900*g1) - (64*g1^3*g2^3*n^3*Z35)/
     5 + (1228*g1^2*g2^4*n^3*Z35)/45 - (508*g1*g2^5*n^3*Z35)/
     25 + (73*g2^6*n^3*Z35)/
     15 + (61*g2^7*n^3*Z35)/(225*g1) - (1136*g1^4*g2^2*m*n^3*Z35)/
     75 + (2528*g1^3*g2^3*m*n^3*Z35)/45 - (6154*g1^2*g2^4*m*n^3*Z35)/
     75 + (4136*g1*g2^5*m*n^3*Z35)/75 - (743*g2^6*m*n^3*Z35)/
     50 + (23*g2^7*m*n^3*Z35)/(50*g1) - (1448*g1^5*g2*m^2*n^3*Z35)/
     225 + (828*g1^4*g2^2*m^2*n^3*Z35)/
     25 - (16052*g1^3*g2^3*m^2*n^3*Z35)/
     225 + (3634*g1^2*g2^4*m^2*n^3*Z35)/
     45 - (7363*g1*g2^5*m^2*n^3*Z35)/150 + (1417*g2^6*m^2*n^3*Z35)/
     100 - (1087*g2^7*m^2*n^3*Z35)/(900*g1) - (224*g1^6*m^3*n^3*Z35)/
     225 + (1448*g1^5*g2*m^3*n^3*Z35)/
     225 - (1348*g1^4*g2^2*m^3*n^3*Z35)/
     75 + (6292*g1^3*g2^3*m^3*n^3*Z35)/
     225 - (5848*g1^2*g2^4*m^3*n^3*Z35)/
     225 + (713*g1*g2^5*m^3*n^3*Z35)/50 - (1253*g2^6*m^3*n^3*Z35)/
     300 + (143*g2^7*m^3*n^3*Z35)/(300*g1) + (88*g1^3*Zeta[3])/
     9 - (4664*g1^4*Zeta[3])/81 + (27382*g1^5*Zeta[3])/
     81 - (7366714*g1^6*Zeta[3])/3645 - (64*g1^2*g2*Zeta[3])/
     9 + (4856*g1^3*g2*Zeta[3])/81 - (116759*g1^4*g2*Zeta[3])/
     243 + (13705936*g1^5*g2*Zeta[3])/3645 + (28*g1*g2^2*Zeta[3])/
     3 - (7708*g1^2*g2^2*Zeta[3])/81 + (75592*g1^3*g2^2*Zeta[3])/
     81 - (21108343*g1^4*g2^2*Zeta[3])/2430 - (40*g2^3*Zeta[3])/
     9 + (6404*g1*g2^3*Zeta[3])/81 - (527567*g1^2*g2^3*Zeta[3])/
     486 + (18693761*g1^3*g2^3*Zeta[3])/1458 - (1837*g2^4*Zeta[3])/
     54 + (g2^4*Zeta[3])/(2*g1) + (168179*g1*g2^4*Zeta[3])/
     216 - (366373099*g1^2*g2^4*Zeta[3])/
     29160 - (1176575*g2^5*Zeta[3])/
     3888 + (307*g2^5*Zeta[3])/(54*g1) + (112385351*g1*g2^5*Zeta[3])/
     14580 - (61519199*g2^6*Zeta[3])/
     23328 + (90431*g2^6*Zeta[3])/(1944*g1) + (2963339*g2^7*
       Zeta[3])/(7776*g1) + (64*g1^2*g2*m*Zeta[3])/
     9 - (4856*g1^3*g2*m*Zeta[3])/81 + (116759*g1^4*g2*m*Zeta[3])/
     243 - (13705936*g1^5*g2*m*Zeta[3])/3645 - (28*g1*g2^2*m*Zeta[3])/
     3 + (8452*g1^2*g2^2*m*Zeta[3])/81 - (259886*g1^3*g2^2*m*Zeta[3])/
     243 + (75011297*g1^4*g2^2*m*Zeta[3])/7290 + (40*g2^3*m*Zeta[3])/
     9 - (7630*g1*g2^3*m*Zeta[3])/81 + (676375*g1^2*g2^3*m*Zeta[3])/
     486 - (62990122*g1^3*g2^3*m*Zeta[3])/
     3645 + (3506*g2^4*m*Zeta[3])/
     81 - (g2^4*m*Zeta[3])/(2*g1) - (25709*g1*g2^4*m*Zeta[3])/
     24 + (5961439*g1^2*g2^4*m*Zeta[3])/
     324 + (1695193*g2^5*m*Zeta[3])/
     3888 - (1255*g2^5*m*Zeta[3])/(162*g1) - (3227461*g1*g2^5*m*
       Zeta[3])/270 + (500712317*g2^6*m*Zeta[3])/
     116640 - (20155*g2^6*m*Zeta[3])/(288*g1) - (790003*g2^7*m*
       Zeta[3])/(1215*g1) - (248*g1^2*g2^2*m^2*Zeta[3])/
     27 + (33110*g1^3*g2^2*m^2*Zeta[3])/
     243 - (5843134*g1^4*g2^2*m^2*Zeta[3])/
     3645 + (412*g1*g2^3*m^2*Zeta[3])/
     27 - (25187*g1^2*g2^3*m^2*Zeta[3])/
     81 + (33617441*g1^3*g2^3*m^2*Zeta[3])/
     7290 - (772*g2^4*m^2*Zeta[3])/81 + (16391*g1*g2^4*m^2*Zeta[3])/
     54 - (182445337*g1^2*g2^4*m^2*Zeta[3])/
     29160 - (138667*g2^5*m^2*Zeta[3])/
     972 + (119*g2^5*m^2*Zeta[3])/(54*g1) + (68826101*g1*g2^5*m^2*
       Zeta[3])/14580 - (74142479*g2^6*m^2*Zeta[3])/
     38880 + (204185*g2^6*m^2*Zeta[3])/(7776*g1) + (37429517*g2^7*m^2*
       Zeta[3])/(116640*g1) - (10*g1*g2^3*m^3*Zeta[3])/
     81 + (1157*g1^2*g2^3*m^3*Zeta[3])/
     243 - (553001*g1^3*g2^3*m^3*Zeta[3])/
     3645 + (43*g2^4*m^3*Zeta[3])/162 - (2660*g1*g2^4*m^3*Zeta[3])/
     243 + (2049247*g1^2*g2^4*m^3*Zeta[3])/
     4860 + (36209*g2^5*m^3*Zeta[3])/
     3888 - (23*g2^5*m^3*Zeta[3])/(162*g1) - (6952391*g1*g2^5*m^3*
       Zeta[3])/14580 + (29589197*g2^6*m^3*Zeta[3])/
     116640 - (7313*g2^6*m^3*Zeta[3])/(2592*g1) - (1583*g2^7*m^3*
       Zeta[3])/(30*g1) + (11*g1*g2^4*m^4*Zeta[3])/
     972 - (1639*g1^2*g2^4*m^4*Zeta[3])/7290 - (53*g2^5*m^4*Zeta[3])/
     1296 + (15757*g1*g2^5*m^4*Zeta[3])/
     9720 - (275333*g2^6*m^4*Zeta[3])/
     116640 + (215*g2^6*m^4*Zeta[3])/(7776*g1) + (4757*g2^7*m^4*
       Zeta[3])/(4860*g1) + (79*g1*g2^5*m^5*Zeta[3])/
     5832 - (2749*g2^6*m^5*Zeta[3])/
     116640 + (611*g2^7*m^5*Zeta[3])/(58320*g1) + (64*g1^2*g2*n*
       Zeta[3])/9 - (4856*g1^3*g2*n*Zeta[3])/
     81 + (116759*g1^4*g2*n*Zeta[3])/
     243 - (13705936*g1^5*g2*n*Zeta[3])/3645 - (28*g1*g2^2*n*Zeta[3])/
     3 + (8452*g1^2*g2^2*n*Zeta[3])/81 - (259886*g1^3*g2^2*n*Zeta[3])/
     243 + (75011297*g1^4*g2^2*n*Zeta[3])/7290 + (40*g2^3*n*Zeta[3])/
     9 - (7630*g1*g2^3*n*Zeta[3])/81 + (676375*g1^2*g2^3*n*Zeta[3])/
     486 - (62990122*g1^3*g2^3*n*Zeta[3])/
     3645 + (3506*g2^4*n*Zeta[3])/
     81 - (g2^4*n*Zeta[3])/(2*g1) - (25709*g1*g2^4*n*Zeta[3])/
     24 + (5961439*g1^2*g2^4*n*Zeta[3])/
     324 + (1695193*g2^5*n*Zeta[3])/
     3888 - (1255*g2^5*n*Zeta[3])/(162*g1) - (3227461*g1*g2^5*n*
       Zeta[3])/270 + (500712317*g2^6*n*Zeta[3])/
     116640 - (20155*g2^6*n*Zeta[3])/(288*g1) - (790003*g2^7*n*
       Zeta[3])/(1215*g1) + (20*g1^3*m*n*Zeta[3])/
     9 - (1528*g1^4*m*n*Zeta[3])/81 + (69035*g1^5*m*n*Zeta[3])/
     486 - (762715*g1^6*m*n*Zeta[3])/729 - (64*g1^2*g2*m*n*Zeta[3])/
     9 + (5408*g1^3*g2*m*n*Zeta[3])/81 - (138319*g1^4*g2*m*n*Zeta[3])/
     243 + (17218114*g1^5*g2*m*n*Zeta[3])/
     3645 + (28*g1*g2^2*m*n*Zeta[3])/
     3 - (10192*g1^2*g2^2*m*n*Zeta[3])/
     81 + (341939*g1^3*g2^2*m*n*Zeta[3])/
     243 - (3517531*g1^4*g2^2*m*n*Zeta[3])/
     243 - (40*g2^3*m*n*Zeta[3])/9 + (9784*g1*g2^3*m*n*Zeta[3])/
     81 - (1901069*g1^2*g2^3*m*n*Zeta[3])/
     972 + (63338807*g1^3*g2^3*m*n*Zeta[3])/
     2430 - (9401*g2^4*m*n*Zeta[3])/
     162 + (g2^4*m*n*Zeta[3])/(2*g1) + (12109993*g1*g2^4*m*n*Zeta[3])/
     7776 - (112575905*g1^2*g2^4*m*n*Zeta[3])/
     3888 - (2523565*g2^5*m*n*Zeta[3])/
     3888 + (1763*g2^5*m*n*Zeta[3])/(162*g1) + (15738803*g1*g2^5*m*n*
       Zeta[3])/810 - (839728789*g2^6*m*n*Zeta[3])/
     116640 + (417829*g2^6*m*n*Zeta[3])/(3888*g1) + (16438057*g2^7*m*
       n*Zeta[3])/(14580*g1) - (184*g1^3*g2*m^2*n*Zeta[3])/
     27 + (21560*g1^4*g2*m^2*n*Zeta[3])/
     243 - (390242*g1^5*g2*m^2*n*Zeta[3])/
     405 + (583*g1^2*g2^2*m^2*n*Zeta[3])/
     27 - (83233*g1^3*g2^2*m^2*n*Zeta[3])/
     243 + (31566833*g1^4*g2^2*m^2*n*Zeta[3])/
     7290 - (4381*g1*g2^3*m^2*n*Zeta[3])/
     162 + (47180*g1^2*g2^3*m^2*n*Zeta[3])/
     81 - (9137539*g1^3*g2^3*m^2*n*Zeta[3])/
     972 + (46*g2^4*m^2*n*Zeta[3])/3 - (332867*g1*g2^4*m^2*n*Zeta[3])/
     648 + (34028519*g1^2*g2^4*m^2*n*Zeta[3])/
     2916 + (112891*g2^5*m^2*n*Zeta[3])/
     486 - (274*g2^5*m^2*n*Zeta[3])/(81*g1) - (55204571*g1*g2^5*m^2*n*
       Zeta[3])/6480 + (2759453*g2^6*m^2*n*Zeta[3])/
     810 - (36895*g2^6*m^2*n*Zeta[3])/(864*g1) - (1677295*g2^7*m^2*n*
       Zeta[3])/(2916*g1) - (g1^2*g2^2*m^3*n*Zeta[3])/
     9 + (1180*g1^3*g2^2*m^3*n*Zeta[3])/
     243 - (105220*g1^4*g2^2*m^3*n*Zeta[3])/
     729 + (73*g1*g2^3*m^3*n*Zeta[3])/
     162 - (17843*g1^2*g2^3*m^3*n*Zeta[3])/
     972 + (8988971*g1^3*g2^3*m^3*n*Zeta[3])/
     14580 - (95*g2^4*m^3*n*Zeta[3])/
     162 + (8939*g1*g2^4*m^3*n*Zeta[3])/
     324 - (21694577*g1^2*g2^4*m^3*n*Zeta[3])/
     19440 - (37579*g2^5*m^3*n*Zeta[3])/
     1944 + (20*g2^5*m^3*n*Zeta[3])/(81*g1) + (12220025*g1*g2^5*m^3*n*
       Zeta[3])/11664 - (6559321*g2^6*m^3*n*Zeta[3])/
     12960 + (10249*g2^6*m^3*n*Zeta[3])/(1944*g1) + (324191*g2^7*m^3*
       n*Zeta[3])/(3240*g1) + (g1^2*g2^3*m^4*n*Zeta[3])/
     486 + (88*g1^3*g2^3*m^4*n*Zeta[3])/
     729 - (409*g1*g2^4*m^4*n*Zeta[3])/
     7776 + (91351*g1^2*g2^4*m^4*n*Zeta[3])/
     58320 + (67*g2^5*m^4*n*Zeta[3])/
     648 - (21101*g1*g2^5*m^4*n*Zeta[3])/
     3888 + (169891*g2^6*m^4*n*Zeta[3])/
     29160 - (23*g2^6*m^4*n*Zeta[3])/(432*g1) - (60001*g2^7*m^4*n*
       Zeta[3])/(29160*g1) + (311*g1^2*g2^4*m^5*n*Zeta[3])/
     11664 - (4711*g1*g2^5*m^5*n*Zeta[3])/
     58320 + (1913*g2^6*m^5*n*Zeta[3])/
     23328 - (g2^7*m^5*n*Zeta[3])/(36*g1) - (248*g1^2*g2^2*n^2*
       Zeta[3])/27 + (33110*g1^3*g2^2*n^2*Zeta[3])/
     243 - (5843134*g1^4*g2^2*n^2*Zeta[3])/
     3645 + (412*g1*g2^3*n^2*Zeta[3])/
     27 - (25187*g1^2*g2^3*n^2*Zeta[3])/
     81 + (33617441*g1^3*g2^3*n^2*Zeta[3])/
     7290 - (772*g2^4*n^2*Zeta[3])/81 + (16391*g1*g2^4*n^2*Zeta[3])/
     54 - (182445337*g1^2*g2^4*n^2*Zeta[3])/
     29160 - (138667*g2^5*n^2*Zeta[3])/
     972 + (119*g2^5*n^2*Zeta[3])/(54*g1) + (68826101*g1*g2^5*n^2*
       Zeta[3])/14580 - (74142479*g2^6*n^2*Zeta[3])/
     38880 + (204185*g2^6*n^2*Zeta[3])/(7776*g1) + (37429517*g2^7*n^2*
       Zeta[3])/(116640*g1) - (184*g1^3*g2*m*n^2*Zeta[3])/
     27 + (21560*g1^4*g2*m*n^2*Zeta[3])/
     243 - (390242*g1^5*g2*m*n^2*Zeta[3])/
     405 + (583*g1^2*g2^2*m*n^2*Zeta[3])/
     27 - (83233*g1^3*g2^2*m*n^2*Zeta[3])/
     243 + (31566833*g1^4*g2^2*m*n^2*Zeta[3])/
     7290 - (4381*g1*g2^3*m*n^2*Zeta[3])/
     162 + (47180*g1^2*g2^3*m*n^2*Zeta[3])/
     81 - (9137539*g1^3*g2^3*m*n^2*Zeta[3])/
     972 + (46*g2^4*m*n^2*Zeta[3])/3 - (332867*g1*g2^4*m*n^2*Zeta[3])/
     648 + (34028519*g1^2*g2^4*m*n^2*Zeta[3])/
     2916 + (112891*g2^5*m*n^2*Zeta[3])/
     486 - (274*g2^5*m*n^2*Zeta[3])/(81*g1) - (55204571*g1*g2^5*m*n^2*
       Zeta[3])/6480 + (2759453*g2^6*m*n^2*Zeta[3])/
     810 - (36895*g2^6*m*n^2*Zeta[3])/(864*g1) - (1677295*g2^7*m*n^2*
       Zeta[3])/(2916*g1) - (14*g1^4*m^2*n^2*Zeta[3])/
     9 + (8455*g1^5*m^2*n^2*Zeta[3])/
     486 - (1260521*g1^6*m^2*n^2*Zeta[3])/
     7290 + (185*g1^3*g2*m^2*n^2*Zeta[3])/
     27 - (22070*g1^4*g2*m^2*n^2*Zeta[3])/
     243 + (3715949*g1^5*g2*m^2*n^2*Zeta[3])/
     3645 - (38*g1^2*g2^2*m^2*n^2*Zeta[3])/
     3 + (5207*g1^3*g2^2*m^2*n^2*Zeta[3])/
     24 - (88611767*g1^4*g2^2*m^2*n^2*Zeta[3])/
     29160 + (37*g1*g2^3*m^2*n^2*Zeta[3])/
     3 - (285779*g1^2*g2^3*m^2*n^2*Zeta[3])/
     972 + (161542643*g1^3*g2^3*m^2*n^2*Zeta[3])/
     29160 - (508*g2^4*m^2*n^2*Zeta[3])/
     81 + (608171*g1*g2^4*m^2*n^2*Zeta[3])/
     2592 - (124580233*g1^2*g2^4*m^2*n^2*Zeta[3])/
     19440 - (201031*g2^5*m^2*n^2*Zeta[3])/
     1944 + (107*g2^5*m^2*n^2*Zeta[3])/(81*g1) + (532578569*g1*g2^5*
       m^2*n^2*Zeta[3])/116640 - (70986241*g2^6*m^2*n^2*Zeta[3])/
     38880 + (19109*g2^6*m^2*n^2*Zeta[3])/(972*g1) + (36602827*g2^7*
       m^2*n^2*Zeta[3])/(116640*g1) - (g1^3*g2*m^3*n^2*Zeta[3])/
     27 + (170*g1^4*g2*m^3*n^2*Zeta[3])/
     81 - (203771*g1^5*g2*m^3*n^2*Zeta[3])/
     3645 + (7*g1^2*g2^2*m^3*n^2*Zeta[3])/
     27 - (5191*g1^3*g2^2*m^3*n^2*Zeta[3])/
     486 + (9079711*g1^4*g2^2*m^3*n^2*Zeta[3])/
     29160 - (89*g1*g2^3*m^3*n^2*Zeta[3])/
     162 + (5468*g1^2*g2^3*m^3*n^2*Zeta[3])/
     243 - (21888383*g1^3*g2^3*m^3*n^2*Zeta[3])/
     29160 + (38*g2^4*m^3*n^2*Zeta[3])/
     81 - (1327*g1*g2^4*m^3*n^2*Zeta[3])/
     54 + (4856539*g1^2*g2^4*m^3*n^2*Zeta[3])/
     4860 + (54017*g2^5*m^3*n^2*Zeta[3])/
     3888 - (23*g2^5*m^3*n^2*Zeta[3])/(162*g1) - (90381221*g1*g2^5*
       m^3*n^2*Zeta[3])/116640 + (38703091*g2^6*m^3*n^2*Zeta[3])/
     116640 - (8435*g2^6*m^3*n^2*Zeta[3])/(2592*g1) - (13205*g2^7*m^3*
       n^2*Zeta[3])/(216*g1) - (19*g1^3*g2^2*m^4*n^2*Zeta[3])/
     1944 + (2449*g1^4*g2^2*m^4*n^2*Zeta[3])/
     7290 - (g1^2*g2^3*m^4*n^2*Zeta[3])/
     108 + (647*g1^3*g2^3*m^4*n^2*Zeta[3])/
     14580 + (25*g1*g2^4*m^4*n^2*Zeta[3])/
     288 - (210259*g1^2*g2^4*m^4*n^2*Zeta[3])/
     58320 - (415*g2^5*m^4*n^2*Zeta[3])/
     3888 + (26668*g1*g2^5*m^4*n^2*Zeta[3])/
     3645 - (132467*g2^6*m^4*n^2*Zeta[3])/
     23328 + (101*g2^6*m^4*n^2*Zeta[3])/(2592*g1) + (18605*g2^7*m^4*
       n^2*Zeta[3])/(11664*g1) + (71*g1^3*g2^3*m^5*n^2*Zeta[3])/
     2430 - (451*g1^2*g2^4*m^5*n^2*Zeta[3])/
     3645 + (3791*g1*g2^5*m^5*n^2*Zeta[3])/
     19440 - (1319*g2^6*m^5*n^2*Zeta[3])/
     9720 + (2053*g2^7*m^5*n^2*Zeta[3])/(58320*g1) - (10*g1*g2^3*n^3*
       Zeta[3])/81 + (1157*g1^2*g2^3*n^3*Zeta[3])/
     243 - (553001*g1^3*g2^3*n^3*Zeta[3])/
     3645 + (43*g2^4*n^3*Zeta[3])/162 - (2660*g1*g2^4*n^3*Zeta[3])/
     243 + (2049247*g1^2*g2^4*n^3*Zeta[3])/
     4860 + (36209*g2^5*n^3*Zeta[3])/
     3888 - (23*g2^5*n^3*Zeta[3])/(162*g1) - (6952391*g1*g2^5*n^3*
       Zeta[3])/14580 + (29589197*g2^6*n^3*Zeta[3])/
     116640 - (7313*g2^6*n^3*Zeta[3])/(2592*g1) - (1583*g2^7*n^3*
       Zeta[3])/(30*g1) - (g1^2*g2^2*m*n^3*Zeta[3])/
     9 + (1180*g1^3*g2^2*m*n^3*Zeta[3])/
     243 - (105220*g1^4*g2^2*m*n^3*Zeta[3])/
     729 + (73*g1*g2^3*m*n^3*Zeta[3])/
     162 - (17843*g1^2*g2^3*m*n^3*Zeta[3])/
     972 + (8988971*g1^3*g2^3*m*n^3*Zeta[3])/
     14580 - (95*g2^4*m*n^3*Zeta[3])/
     162 + (8939*g1*g2^4*m*n^3*Zeta[3])/
     324 - (21694577*g1^2*g2^4*m*n^3*Zeta[3])/
     19440 - (37579*g2^5*m*n^3*Zeta[3])/
     1944 + (20*g2^5*m*n^3*Zeta[3])/(81*g1) + (12220025*g1*g2^5*m*n^3*
       Zeta[3])/11664 - (6559321*g2^6*m*n^3*Zeta[3])/
     12960 + (10249*g2^6*m*n^3*Zeta[3])/(1944*g1) + (324191*g2^7*m*
       n^3*Zeta[3])/(3240*g1) - (g1^3*g2*m^2*n^3*Zeta[3])/
     27 + (170*g1^4*g2*m^2*n^3*Zeta[3])/
     81 - (203771*g1^5*g2*m^2*n^3*Zeta[3])/
     3645 + (7*g1^2*g2^2*m^2*n^3*Zeta[3])/
     27 - (5191*g1^3*g2^2*m^2*n^3*Zeta[3])/
     486 + (9079711*g1^4*g2^2*m^2*n^3*Zeta[3])/
     29160 - (89*g1*g2^3*m^2*n^3*Zeta[3])/
     162 + (5468*g1^2*g2^3*m^2*n^3*Zeta[3])/
     243 - (21888383*g1^3*g2^3*m^2*n^3*Zeta[3])/
     29160 + (38*g2^4*m^2*n^3*Zeta[3])/
     81 - (1327*g1*g2^4*m^2*n^3*Zeta[3])/
     54 + (4856539*g1^2*g2^4*m^2*n^3*Zeta[3])/
     4860 + (54017*g2^5*m^2*n^3*Zeta[3])/
     3888 - (23*g2^5*m^2*n^3*Zeta[3])/(162*g1) - (90381221*g1*g2^5*
       m^2*n^3*Zeta[3])/116640 + (38703091*g2^6*m^2*n^3*Zeta[3])/
     116640 - (8435*g2^6*m^2*n^3*Zeta[3])/(2592*g1) - (13205*g2^7*m^2*
       n^3*Zeta[3])/(216*g1) + (26*g1^5*m^3*n^3*Zeta[3])/
     81 - (23887*g1^6*m^3*n^3*Zeta[3])/
     2916 + (g1^3*g2*m^3*n^3*Zeta[3])/
     27 - (4063*g1^4*g2*m^3*n^3*Zeta[3])/
     1944 + (405973*g1^5*g2*m^3*n^3*Zeta[3])/
     7290 - (4*g1^2*g2^2*m^3*n^3*Zeta[3])/
     27 + (7525*g1^3*g2^2*m^3*n^3*Zeta[3])/
     1296 - (2427467*g1^4*g2^2*m^3*n^3*Zeta[3])/
     14580 + (2*g1*g2^3*m^3*n^3*Zeta[3])/
     9 - (8669*g1^2*g2^3*m^3*n^3*Zeta[3])/
     972 + (2783267*g1^3*g2^3*m^3*n^3*Zeta[3])/
     9720 - (4*g2^4*m^3*n^3*Zeta[3])/
     27 + (15539*g1*g2^4*m^3*n^3*Zeta[3])/
     1944 - (3595711*g1^2*g2^4*m^3*n^3*Zeta[3])/
     11664 - (7643*g2^5*m^3*n^3*Zeta[3])/
     1944 + (g2^5*m^3*n^3*Zeta[3])/(27*g1) + (24326201*g1*g2^5*m^3*
       n^3*Zeta[3])/116640 - (9568027*g2^6*m^3*n^3*Zeta[3])/
     116640 + (3187*g2^6*m^3*n^3*Zeta[3])/(3888*g1) + (168355*g2^7*
       m^3*n^3*Zeta[3])/(11664*g1) - (17*g1^4*g2*m^4*n^3*Zeta[3])/
     1944 + (523*g1^5*g2*m^4*n^3*Zeta[3])/
     2430 + (73*g1^3*g2^2*m^4*n^3*Zeta[3])/
     3888 - (2197*g1^4*g2^2*m^4*n^3*Zeta[3])/
     3888 + (g1^2*g2^3*m^4*n^3*Zeta[3])/
     81 - (2515*g1^3*g2^3*m^4*n^3*Zeta[3])/
     5832 - (121*g1*g2^4*m^4*n^3*Zeta[3])/
     1944 + (2509*g1^2*g2^4*m^4*n^3*Zeta[3])/
     810 + (109*g2^5*m^4*n^3*Zeta[3])/
     1944 - (83249*g1*g2^5*m^4*n^3*Zeta[3])/
     19440 + (147613*g2^6*m^4*n^3*Zeta[3])/
     58320 - (7*g2^6*m^4*n^3*Zeta[3])/(432*g1) - (10987*g2^7*m^4*n^3*
       Zeta[3])/(19440*g1) + (1001*g1^4*g2^2*m^5*n^3*Zeta[3])/
     58320 - (2777*g1^3*g2^3*m^5*n^3*Zeta[3])/
     29160 + (6103*g1^2*g2^4*m^5*n^3*Zeta[3])/
     29160 - (1663*g1*g2^5*m^5*n^3*Zeta[3])/
     7290 + (7201*g2^6*m^5*n^3*Zeta[3])/
     58320 - (155*g2^7*m^5*n^3*Zeta[3])/(5832*g1) + (11*g1*g2^4*n^4*
       Zeta[3])/972 - (1639*g1^2*g2^4*n^4*Zeta[3])/
     7290 - (53*g2^5*n^4*Zeta[3])/1296 + (15757*g1*g2^5*n^4*Zeta[3])/
     9720 - (275333*g2^6*n^4*Zeta[3])/
     116640 + (215*g2^6*n^4*Zeta[3])/(7776*g1) + (4757*g2^7*n^4*
       Zeta[3])/(4860*g1) + (g1^2*g2^3*m*n^4*Zeta[3])/
     486 + (88*g1^3*g2^3*m*n^4*Zeta[3])/
     729 - (409*g1*g2^4*m*n^4*Zeta[3])/
     7776 + (91351*g1^2*g2^4*m*n^4*Zeta[3])/
     58320 + (67*g2^5*m*n^4*Zeta[3])/
     648 - (21101*g1*g2^5*m*n^4*Zeta[3])/
     3888 + (169891*g2^6*m*n^4*Zeta[3])/
     29160 - (23*g2^6*m*n^4*Zeta[3])/(432*g1) - (60001*g2^7*m*n^4*
       Zeta[3])/(29160*g1) - (19*g1^3*g2^2*m^2*n^4*Zeta[3])/
     1944 + (2449*g1^4*g2^2*m^2*n^4*Zeta[3])/
     7290 - (g1^2*g2^3*m^2*n^4*Zeta[3])/
     108 + (647*g1^3*g2^3*m^2*n^4*Zeta[3])/
     14580 + (25*g1*g2^4*m^2*n^4*Zeta[3])/
     288 - (210259*g1^2*g2^4*m^2*n^4*Zeta[3])/
     58320 - (415*g2^5*m^2*n^4*Zeta[3])/
     3888 + (26668*g1*g2^5*m^2*n^4*Zeta[3])/
     3645 - (132467*g2^6*m^2*n^4*Zeta[3])/
     23328 + (101*g2^6*m^2*n^4*Zeta[3])/(2592*g1) + (18605*g2^7*m^2*
       n^4*Zeta[3])/(11664*g1) - (17*g1^4*g2*m^3*n^4*Zeta[3])/
     1944 + (523*g1^5*g2*m^3*n^4*Zeta[3])/
     2430 + (73*g1^3*g2^2*m^3*n^4*Zeta[3])/
     3888 - (2197*g1^4*g2^2*m^3*n^4*Zeta[3])/
     3888 + (g1^2*g2^3*m^3*n^4*Zeta[3])/
     81 - (2515*g1^3*g2^3*m^3*n^4*Zeta[3])/
     5832 - (121*g1*g2^4*m^3*n^4*Zeta[3])/
     1944 + (2509*g1^2*g2^4*m^3*n^4*Zeta[3])/
     810 + (109*g2^5*m^3*n^4*Zeta[3])/
     1944 - (83249*g1*g2^5*m^3*n^4*Zeta[3])/
     19440 + (147613*g2^6*m^3*n^4*Zeta[3])/
     58320 - (7*g2^6*m^3*n^4*Zeta[3])/(432*g1) - (10987*g2^7*m^3*n^4*
       Zeta[3])/(19440*g1) - (g1^5*m^4*n^4*Zeta[3])/
     432 + (11*g1^6*m^4*n^4*Zeta[3])/
     216 + (17*g1^4*g2*m^4*n^4*Zeta[3])/
     1944 - (803*g1^5*g2*m^4*n^4*Zeta[3])/
     3645 - (35*g1^3*g2^2*m^4*n^4*Zeta[3])/
     3888 + (5149*g1^4*g2^2*m^4*n^4*Zeta[3])/
     19440 - (5*g1^2*g2^3*m^4*n^4*Zeta[3])/
     972 + (4771*g1^3*g2^3*m^4*n^4*Zeta[3])/
     29160 + (65*g1*g2^4*m^4*n^4*Zeta[3])/
     3888 - (9907*g1^2*g2^4*m^4*n^4*Zeta[3])/
     14580 - (23*g2^5*m^4*n^4*Zeta[3])/
     1944 + (521*g1*g2^5*m^4*n^4*Zeta[3])/
     810 - (3049*g2^6*m^4*n^4*Zeta[3])/
     11664 + (11*g2^6*m^4*n^4*Zeta[3])/(3888*g1) + (25*g2^7*m^4*n^4*
       Zeta[3])/(648*g1) + (37*g1^5*g2*m^5*n^4*Zeta[3])/
     7290 - (521*g1^4*g2^2*m^5*n^4*Zeta[3])/
     14580 + (299*g1^3*g2^3*m^5*n^4*Zeta[3])/
     2916 - (25*g1^2*g2^4*m^5*n^4*Zeta[3])/
     162 + (94*g1*g2^5*m^5*n^4*Zeta[3])/
     729 - (829*g2^6*m^5*n^4*Zeta[3])/
     14580 + (151*g2^7*m^5*n^4*Zeta[3])/(14580*g1) + (79*g1*g2^5*n^5*
       Zeta[3])/5832 - (2749*g2^6*n^5*Zeta[3])/
     116640 + (611*g2^7*n^5*Zeta[3])/(58320*g1) + (311*g1^2*g2^4*m*
       n^5*Zeta[3])/11664 - (4711*g1*g2^5*m*n^5*Zeta[3])/
     58320 + (1913*g2^6*m*n^5*Zeta[3])/
     23328 - (g2^7*m*n^5*Zeta[3])/(36*g1) + (71*g1^3*g2^3*m^2*n^5*
       Zeta[3])/2430 - (451*g1^2*g2^4*m^2*n^5*Zeta[3])/
     3645 + (3791*g1*g2^5*m^2*n^5*Zeta[3])/
     19440 - (1319*g2^6*m^2*n^5*Zeta[3])/
     9720 + (2053*g2^7*m^2*n^5*Zeta[3])/(58320*g1) + (1001*g1^4*g2^2*
       m^3*n^5*Zeta[3])/58320 - (2777*g1^3*g2^3*m^3*n^5*Zeta[3])/
     29160 + (6103*g1^2*g2^4*m^3*n^5*Zeta[3])/
     29160 - (1663*g1*g2^5*m^3*n^5*Zeta[3])/
     7290 + (7201*g2^6*m^3*n^5*Zeta[3])/
     58320 - (155*g2^7*m^3*n^5*Zeta[3])/(5832*g1) + (37*g1^5*g2*m^4*
       n^5*Zeta[3])/7290 - (521*g1^4*g2^2*m^4*n^5*Zeta[3])/
     14580 + (299*g1^3*g2^3*m^4*n^5*Zeta[3])/
     2916 - (25*g1^2*g2^4*m^4*n^5*Zeta[3])/
     162 + (94*g1*g2^5*m^4*n^5*Zeta[3])/
     729 - (829*g2^6*m^4*n^5*Zeta[3])/
     14580 + (151*g2^7*m^4*n^5*Zeta[3])/(14580*g1) + (11*g1^6*m^5*n^5*
       Zeta[3])/19440 - (37*g1^5*g2*m^5*n^5*Zeta[3])/
     7290 + (361*g1^4*g2^2*m^5*n^5*Zeta[3])/
     19440 - (71*g1^3*g2^3*m^5*n^5*Zeta[3])/
     1944 + (491*g1^2*g2^4*m^5*n^5*Zeta[3])/
     11664 - (139*g1*g2^5*m^5*n^5*Zeta[3])/
     4860 + (23*g2^6*m^5*n^5*Zeta[3])/
     2160 - (49*g2^7*m^5*n^5*Zeta[3])/(29160*g1) + (8704*g1^6*Pi^4*
       Zeta[3])/6075 - (29848*g1^5*g2*Pi^4*Zeta[3])/
     18225 + (57392*g1^4*g2^2*Pi^4*Zeta[3])/
     18225 - (56054*g1^3*g2^3*Pi^4*Zeta[3])/
     18225 + (63913*g1^2*g2^4*Pi^4*Zeta[3])/
     54675 + (2662*g1*g2^5*Pi^4*Zeta[3])/
     3645 - (44063*g2^6*Pi^4*Zeta[3])/
     43740 + (8477*g2^7*Pi^4*Zeta[3])/(24300*g1) + (29848*g1^5*g2*m*
       Pi^4*Zeta[3])/18225 - (12244*g1^4*g2^2*m*Pi^4*Zeta[3])/
     3645 + (62224*g1^3*g2^3*m*Pi^4*Zeta[3])/
     18225 - (36487*g1^2*g2^4*m*Pi^4*Zeta[3])/
     36450 - (319633*g1*g2^5*m*Pi^4*Zeta[3])/
     218700 + (710723*g2^6*m*Pi^4*Zeta[3])/
     437400 - (155623*g2^7*m*Pi^4*Zeta[3])/(291600*g1) + (1276*g1^4*
       g2^2*m^2*Pi^4*Zeta[3])/
     6075 - (5434*g1^3*g2^3*m^2*Pi^4*Zeta[3])/
     18225 - (14519*g1^2*g2^4*m^2*Pi^4*Zeta[3])/
     54675 + (15536*g1*g2^5*m^2*Pi^4*Zeta[3])/
     18225 - (305387*g2^6*m^2*Pi^4*Zeta[3])/
     437400 + (10009*g2^7*m^2*Pi^4*Zeta[3])/(48600*g1) - (736*g1^3*
       g2^3*m^3*Pi^4*Zeta[3])/
     18225 + (11249*g1^2*g2^4*m^3*Pi^4*Zeta[3])/
     109350 - (28687*g1*g2^5*m^3*Pi^4*Zeta[3])/
     218700 + (2101*g2^6*m^3*Pi^4*Zeta[3])/
     24300 - (713*g2^7*m^3*Pi^4*Zeta[3])/(32400*g1) - (32*g1^2*g2^4*
       m^4*Pi^4*Zeta[3])/6075 + (542*g1*g2^5*m^4*Pi^4*Zeta[3])/
     54675 - (631*g2^6*m^4*Pi^4*Zeta[3])/
     109350 + (131*g2^7*m^4*Pi^4*Zeta[3])/(145800*g1) + (29848*g1^5*
       g2*n*Pi^4*Zeta[3])/18225 - (12244*g1^4*g2^2*n*Pi^4*Zeta[3])/
     3645 + (62224*g1^3*g2^3*n*Pi^4*Zeta[3])/
     18225 - (36487*g1^2*g2^4*n*Pi^4*Zeta[3])/
     36450 - (319633*g1*g2^5*n*Pi^4*Zeta[3])/
     218700 + (710723*g2^6*n*Pi^4*Zeta[3])/
     437400 - (155623*g2^7*n*Pi^4*Zeta[3])/(291600*g1) + (6832*g1^6*m*
       n*Pi^4*Zeta[3])/18225 - (6332*g1^5*g2*m*n*Pi^4*Zeta[3])/
     3645 + (71914*g1^4*g2^2*m*n*Pi^4*Zeta[3])/
     18225 - (78148*g1^3*g2^3*m*n*Pi^4*Zeta[3])/
     18225 + (61804*g1^2*g2^4*m*n*Pi^4*Zeta[3])/
     54675 + (251131*g1*g2^5*m*n*Pi^4*Zeta[3])/
     109350 - (716893*g2^6*m*n*Pi^4*Zeta[3])/
     291600 + (92947*g2^7*m*n*Pi^4*Zeta[3])/(116640*g1) + (604*g1^5*
       g2*m^2*n*Pi^4*Zeta[3])/
     6075 - (9806*g1^4*g2^2*m^2*n*Pi^4*Zeta[3])/
     18225 + (889*g1^3*g2^3*m^2*n*Pi^4*Zeta[3])/
     1215 + (11393*g1^2*g2^4*m^2*n*Pi^4*Zeta[3])/
     145800 - (303391*g1*g2^5*m^2*n*Pi^4*Zeta[3])/
     291600 + (13967*g2^6*m^2*n*Pi^4*Zeta[3])/
     14580 - (85969*g2^7*m^2*n*Pi^4*Zeta[3])/(291600*g1) - (296*g1^4*
       g2^2*m^3*n*Pi^4*Zeta[3])/
     6075 + (2741*g1^3*g2^3*m^3*n*Pi^4*Zeta[3])/
     18225 - (34217*g1^2*g2^4*m^3*n*Pi^4*Zeta[3])/
     145800 + (207901*g1*g2^5*m^3*n*Pi^4*Zeta[3])/
     874800 - (122659*g2^6*m^3*n*Pi^4*Zeta[3])/
     874800 + (19903*g2^7*m^3*n*Pi^4*Zeta[3])/(583200*g1) - (152*g1^3*
       g2^3*m^4*n*Pi^4*Zeta[3])/
     18225 + (2971*g1^2*g2^4*m^4*n*Pi^4*Zeta[3])/
     109350 - (7061*g1*g2^5*m^4*n*Pi^4*Zeta[3])/
     218700 + (289*g2^6*m^4*n*Pi^4*Zeta[3])/
     18225 - (727*g2^7*m^4*n*Pi^4*Zeta[3])/(291600*g1) + (1276*g1^4*
       g2^2*n^2*Pi^4*Zeta[3])/
     6075 - (5434*g1^3*g2^3*n^2*Pi^4*Zeta[3])/
     18225 - (14519*g1^2*g2^4*n^2*Pi^4*Zeta[3])/
     54675 + (15536*g1*g2^5*n^2*Pi^4*Zeta[3])/
     18225 - (305387*g2^6*n^2*Pi^4*Zeta[3])/
     437400 + (10009*g2^7*n^2*Pi^4*Zeta[3])/(48600*g1) + (604*g1^5*g2*
       m*n^2*Pi^4*Zeta[3])/6075 - (9806*g1^4*g2^2*m*n^2*Pi^4*Zeta[3])/
     18225 + (889*g1^3*g2^3*m*n^2*Pi^4*Zeta[3])/
     1215 + (11393*g1^2*g2^4*m*n^2*Pi^4*Zeta[3])/
     145800 - (303391*g1*g2^5*m*n^2*Pi^4*Zeta[3])/
     291600 + (13967*g2^6*m*n^2*Pi^4*Zeta[3])/
     14580 - (85969*g2^7*m*n^2*Pi^4*Zeta[3])/(291600*g1) - (26*g1^6*
       m^2*n^2*Pi^4*Zeta[3])/
     18225 - (1244*g1^5*g2*m^2*n^2*Pi^4*Zeta[3])/
     18225 + (7421*g1^4*g2^2*m^2*n^2*Pi^4*Zeta[3])/
     36450 - (859*g1^3*g2^3*m^2*n^2*Pi^4*Zeta[3])/
     4050 - (9083*g1^2*g2^4*m^2*n^2*Pi^4*Zeta[3])/
     174960 + (632207*g1*g2^5*m^2*n^2*Pi^4*Zeta[3])/
     1749600 - (821*g2^6*m^2*n^2*Pi^4*Zeta[3])/
     2430 + (17*g2^7*m^2*n^2*Pi^4*Zeta[3])/(162*g1) - (568*g1^5*g2*
       m^3*n^2*Pi^4*Zeta[3])/
     18225 + (4763*g1^4*g2^2*m^3*n^2*Pi^4*Zeta[3])/
     36450 - (1819*g1^3*g2^3*m^3*n^2*Pi^4*Zeta[3])/
     7290 + (252973*g1^2*g2^4*m^3*n^2*Pi^4*Zeta[3])/
     874800 - (379153*g1*g2^5*m^3*n^2*Pi^4*Zeta[3])/
     1749600 + (1685*g2^6*m^3*n^2*Pi^4*Zeta[3])/
     17496 - (1381*g2^7*m^3*n^2*Pi^4*Zeta[3])/(72900*g1) - (38*g1^4*
       g2^2*m^4*n^2*Pi^4*Zeta[3])/
     6075 + (512*g1^3*g2^3*m^4*n^2*Pi^4*Zeta[3])/
     18225 - (10903*g1^2*g2^4*m^4*n^2*Pi^4*Zeta[3])/
     218700 + (18959*g1*g2^5*m^4*n^2*Pi^4*Zeta[3])/
     437400 - (332*g2^6*m^4*n^2*Pi^4*Zeta[3])/
     18225 + (839*g2^7*m^4*n^2*Pi^4*Zeta[3])/(291600*g1) - (736*g1^3*
       g2^3*n^3*Pi^4*Zeta[3])/
     18225 + (11249*g1^2*g2^4*n^3*Pi^4*Zeta[3])/
     109350 - (28687*g1*g2^5*n^3*Pi^4*Zeta[3])/
     218700 + (2101*g2^6*n^3*Pi^4*Zeta[3])/
     24300 - (713*g2^7*n^3*Pi^4*Zeta[3])/(32400*g1) - (296*g1^4*g2^2*
       m*n^3*Pi^4*Zeta[3])/6075 + (2741*g1^3*g2^3*m*n^3*Pi^4*Zeta[3])/
     18225 - (34217*g1^2*g2^4*m*n^3*Pi^4*Zeta[3])/
     145800 + (207901*g1*g2^5*m*n^3*Pi^4*Zeta[3])/
     874800 - (122659*g2^6*m*n^3*Pi^4*Zeta[3])/
     874800 + (19903*g2^7*m*n^3*Pi^4*Zeta[3])/(583200*g1) - (568*g1^5*
       g2*m^2*n^3*Pi^4*Zeta[3])/
     18225 + (4763*g1^4*g2^2*m^2*n^3*Pi^4*Zeta[3])/
     36450 - (1819*g1^3*g2^3*m^2*n^3*Pi^4*Zeta[3])/
     7290 + (252973*g1^2*g2^4*m^2*n^3*Pi^4*Zeta[3])/
     874800 - (379153*g1*g2^5*m^2*n^3*Pi^4*Zeta[3])/
     1749600 + (1685*g2^6*m^2*n^3*Pi^4*Zeta[3])/
     17496 - (1381*g2^7*m^2*n^3*Pi^4*Zeta[3])/(72900*g1) - (107*g1^6*
       m^3*n^3*Pi^4*Zeta[3])/
     18225 + (122*g1^5*g2*m^3*n^3*Pi^4*Zeta[3])/
     3645 - (3467*g1^4*g2^2*m^3*n^3*Pi^4*Zeta[3])/
     36450 + (83*g1^3*g2^3*m^3*n^3*Pi^4*Zeta[3])/
     486 - (34439*g1^2*g2^4*m^3*n^3*Pi^4*Zeta[3])/
     174960 + (16109*g1*g2^5*m^3*n^3*Pi^4*Zeta[3])/
     116640 - (9271*g2^6*m^3*n^3*Pi^4*Zeta[3])/
     174960 + (4919*g2^7*m^3*n^3*Pi^4*Zeta[3])/(583200*g1) - (14*g1^5*
       g2*m^4*n^3*Pi^4*Zeta[3])/
     6075 + (16*g1^4*g2^2*m^4*n^3*Pi^4*Zeta[3])/
     1215 - (38*g1^3*g2^3*m^4*n^3*Pi^4*Zeta[3])/
     1215 + (8633*g1^2*g2^4*m^4*n^3*Pi^4*Zeta[3])/
     218700 - (12197*g1*g2^5*m^4*n^3*Pi^4*Zeta[3])/
     437400 + (1141*g2^6*m^4*n^3*Pi^4*Zeta[3])/
     109350 - (47*g2^7*m^4*n^3*Pi^4*Zeta[3])/(29160*g1) - (32*g1^2*
       g2^4*n^4*Pi^4*Zeta[3])/6075 + (542*g1*g2^5*n^4*Pi^4*Zeta[3])/
     54675 - (631*g2^6*n^4*Pi^4*Zeta[3])/
     109350 + (131*g2^7*n^4*Pi^4*Zeta[3])/(145800*g1) - (152*g1^3*
       g2^3*m*n^4*Pi^4*Zeta[3])/
     18225 + (2971*g1^2*g2^4*m*n^4*Pi^4*Zeta[3])/
     109350 - (7061*g1*g2^5*m*n^4*Pi^4*Zeta[3])/
     218700 + (289*g2^6*m*n^4*Pi^4*Zeta[3])/
     18225 - (727*g2^7*m*n^4*Pi^4*Zeta[3])/(291600*g1) - (38*g1^4*
       g2^2*m^2*n^4*Pi^4*Zeta[3])/
     6075 + (512*g1^3*g2^3*m^2*n^4*Pi^4*Zeta[3])/
     18225 - (10903*g1^2*g2^4*m^2*n^4*Pi^4*Zeta[3])/
     218700 + (18959*g1*g2^5*m^2*n^4*Pi^4*Zeta[3])/
     437400 - (332*g2^6*m^2*n^4*Pi^4*Zeta[3])/
     18225 + (839*g2^7*m^2*n^4*Pi^4*Zeta[3])/(291600*g1) - (14*g1^5*
       g2*m^3*n^4*Pi^4*Zeta[3])/
     6075 + (16*g1^4*g2^2*m^3*n^4*Pi^4*Zeta[3])/
     1215 - (38*g1^3*g2^3*m^3*n^4*Pi^4*Zeta[3])/
     1215 + (8633*g1^2*g2^4*m^3*n^4*Pi^4*Zeta[3])/
     218700 - (12197*g1*g2^5*m^3*n^4*Pi^4*Zeta[3])/
     437400 + (1141*g2^6*m^3*n^4*Pi^4*Zeta[3])/
     109350 - (47*g2^7*m^3*n^4*Pi^4*Zeta[3])/(29160*g1) - (2*g1^6*m^4*
       n^4*Pi^4*Zeta[3])/6075 + (14*g1^5*g2*m^4*n^4*Pi^4*Zeta[3])/
     6075 - (14*g1^4*g2^2*m^4*n^4*Pi^4*Zeta[3])/
     2025 + (14*g1^3*g2^3*m^4*n^4*Pi^4*Zeta[3])/
     1215 - (14*g1^2*g2^4*m^4*n^4*Pi^4*Zeta[3])/
     1215 + (14*g1*g2^5*m^4*n^4*Pi^4*Zeta[3])/
     2025 - (14*g2^6*m^4*n^4*Pi^4*Zeta[3])/
     6075 + (2*g2^7*m^4*n^4*Pi^4*Zeta[3])/(6075*g1) + (1088*g1^5*
       Zeta[3]^2)/27 - (490552*g1^6*Zeta[3]^2)/
     405 - (3148*g1^4*g2*Zeta[3]^2)/81 + (2421844*g1^5*g2*Zeta[3]^2)/
     1215 + (6818*g1^3*g2^2*Zeta[3]^2)/
     81 - (3486266*g1^4*g2^2*Zeta[3]^2)/
     729 - (20818*g1^2*g2^3*Zeta[3]^2)/
     243 + (8534129*g1^3*g2^3*Zeta[3]^2)/
     1215 + (1370*g1*g2^4*Zeta[3]^2)/
     27 - (5590999*g1^2*g2^4*Zeta[3]^2)/810 - (14489*g2^5*Zeta[3]^2)/
     972 + (21193549*g1*g2^5*Zeta[3]^2)/
     4860 - (560581*g2^6*Zeta[3]^2)/
     360 - (37*g2^6*Zeta[3]^2)/(648*g1) + (13562423*g2^7*
       Zeta[3]^2)/(58320*g1) + (3148*g1^4*g2*m*Zeta[3]^2)/
     81 - (2421844*g1^5*g2*m*Zeta[3]^2)/
     1215 - (6898*g1^3*g2^2*m*Zeta[3]^2)/
     81 + (6625426*g1^4*g2^2*m*Zeta[3]^2)/
     1215 + (22174*g1^2*g2^3*m*Zeta[3]^2)/
     243 - (10994611*g1^3*g2^3*m*Zeta[3]^2)/
     1215 - (26935*g1*g2^4*m*Zeta[3]^2)/
     486 + (70540529*g1^2*g2^4*m*Zeta[3]^2)/
     7290 + (14455*g2^5*m*Zeta[3]^2)/
     972 - (23431061*g1*g2^5*m*Zeta[3]^2)/
     3645 + (8655242*g2^6*m*Zeta[3]^2)/
     3645 + (131*g2^6*m*Zeta[3]^2)/(162*g1) - (32947*g2^7*m*
       Zeta[3]^2)/(90*g1) + (80*g1^3*g2^2*m^2*Zeta[3]^2)/
     81 - (2444948*g1^4*g2^2*m^2*Zeta[3]^2)/
     3645 - (1132*g1^2*g2^3*m^2*Zeta[3]^2)/
     243 + (7464026*g1^3*g2^3*m^2*Zeta[3]^2)/
     3645 + (155*g1*g2^4*m^2*Zeta[3]^2)/
     54 - (2080286*g1^2*g2^4*m^2*Zeta[3]^2)/
     729 + (593*g2^5*m^2*Zeta[3]^2)/
     486 + (10556053*g1*g2^5*m^2*Zeta[3]^2)/
     4860 - (2847079*g2^6*m^2*Zeta[3]^2)/
     3240 - (323*g2^6*m^2*Zeta[3]^2)/(324*g1) + (318031*g2^7*m^2*
       Zeta[3]^2)/(2160*g1) - (224*g1^2*g2^3*m^3*Zeta[3]^2)/
     243 - (16516*g1^3*g2^3*m^3*Zeta[3]^2)/
     729 + (440*g1*g2^4*m^3*Zeta[3]^2)/
     243 + (284743*g1^2*g2^4*m^3*Zeta[3]^2)/
     3645 - (32*g2^5*m^3*Zeta[3]^2)/
     27 - (370037*g1*g2^5*m^3*Zeta[3]^2)/
     3645 + (48251*g2^6*m^3*Zeta[3]^2)/
     810 + (53*g2^6*m^3*Zeta[3]^2)/(216*g1) - (48947*g2^7*m^3*
       Zeta[3]^2)/(3645*g1) + (5918*g1^2*g2^4*m^4*Zeta[3]^2)/
     3645 - (22207*g1*g2^5*m^4*Zeta[3]^2)/
     7290 + (1295*g2^6*m^4*Zeta[3]^2)/
     729 - (457*g2^7*m^4*Zeta[3]^2)/(1620*g1) + (3148*g1^4*g2*n*
       Zeta[3]^2)/81 - (2421844*g1^5*g2*n*Zeta[3]^2)/
     1215 - (6898*g1^3*g2^2*n*Zeta[3]^2)/
     81 + (6625426*g1^4*g2^2*n*Zeta[3]^2)/
     1215 + (22174*g1^2*g2^3*n*Zeta[3]^2)/
     243 - (10994611*g1^3*g2^3*n*Zeta[3]^2)/
     1215 - (26935*g1*g2^4*n*Zeta[3]^2)/
     486 + (70540529*g1^2*g2^4*n*Zeta[3]^2)/
     7290 + (14455*g2^5*n*Zeta[3]^2)/
     972 - (23431061*g1*g2^5*n*Zeta[3]^2)/
     3645 + (8655242*g2^6*n*Zeta[3]^2)/
     3645 + (131*g2^6*n*Zeta[3]^2)/(162*g1) - (32947*g2^7*n*
       Zeta[3]^2)/(90*g1) + (446*g1^5*m*n*Zeta[3]^2)/
     81 - (1725208*g1^6*m*n*Zeta[3]^2)/
     3645 - (986*g1^4*g2*m*n*Zeta[3]^2)/
     27 + (1695140*g1^5*g2*m*n*Zeta[3]^2)/
     729 + (6740*g1^3*g2^2*m*n*Zeta[3]^2)/
     81 - (25865872*g1^4*g2^2*m*n*Zeta[3]^2)/
     3645 - (22882*g1^2*g2^3*m*n*Zeta[3]^2)/
     243 + (18583913*g1^3*g2^3*m*n*Zeta[3]^2)/
     1458 + (111485*g1*g2^4*m*n*Zeta[3]^2)/
     1944 - (69380429*g1^2*g2^4*m*n*Zeta[3]^2)/
     4860 - (8159*g2^5*m*n*Zeta[3]^2)/
     648 + (283989223*g1*g2^5*m*n*Zeta[3]^2)/
     29160 - (71353567*g2^6*m*n*Zeta[3]^2)/
     19440 - (379*g2^6*m*n*Zeta[3]^2)/(162*g1) + (703022*g2^7*m*n*
       Zeta[3]^2)/(1215*g1) - (190*g1^4*g2*m^2*n*Zeta[3]^2)/
     81 - (1210168*g1^5*g2*m^2*n*Zeta[3]^2)/
     3645 + (236*g1^3*g2^2*m^2*n*Zeta[3]^2)/
     81 + (6033874*g1^4*g2^2*m^2*n*Zeta[3]^2)/
     3645 - (92*g1^2*g2^3*m^2*n*Zeta[3]^2)/
     243 - (611567*g1^3*g2^3*m^2*n*Zeta[3]^2)/
     162 + (4499*g1*g2^4*m^2*n*Zeta[3]^2)/
     1944 + (69661939*g1^2*g2^4*m^2*n*Zeta[3]^2)/
     14580 - (8989*g2^5*m^2*n*Zeta[3]^2)/
     1944 - (4258093*g1*g2^5*m^2*n*Zeta[3]^2)/
     1215 + (20401721*g2^6*m^2*n*Zeta[3]^2)/
     14580 + (857*g2^6*m^2*n*Zeta[3]^2)/(432*g1) - (6841741*g2^7*m^2*
       n*Zeta[3]^2)/(29160*g1) - (26*g1^3*g2^2*m^3*n*Zeta[3]^2)/
     27 - (328*g1^4*g2^2*m^3*n*Zeta[3]^2)/
     27 + (800*g1^2*g2^3*m^3*n*Zeta[3]^2)/
     243 + (54986*g1^3*g2^3*m^3*n*Zeta[3]^2)/
     729 - (229*g1*g2^4*m^3*n*Zeta[3]^2)/
     54 - (1240297*g1^2*g2^4*m^3*n*Zeta[3]^2)/
     7290 + (1139*g2^5*m^3*n*Zeta[3]^2)/
     486 + (5368919*g1*g2^5*m^3*n*Zeta[3]^2)/
     29160 - (5754847*g2^6*m^3*n*Zeta[3]^2)/
     58320 - (587*g2^6*m^3*n*Zeta[3]^2)/(1296*g1) + (311489*g2^7*m^3*
       n*Zeta[3]^2)/(14580*g1) + (1042*g1^3*g2^3*m^4*n*Zeta[3]^2)/
     405 - (10093*g1^2*g2^4*m^4*n*Zeta[3]^2)/
     1215 + (142289*g1*g2^5*m^4*n*Zeta[3]^2)/
     14580 - (11467*g2^6*m^4*n*Zeta[3]^2)/
     2430 + (7021*g2^7*m^4*n*Zeta[3]^2)/(9720*g1) + (80*g1^3*g2^2*n^2*
       Zeta[3]^2)/81 - (2444948*g1^4*g2^2*n^2*Zeta[3]^2)/
     3645 - (1132*g1^2*g2^3*n^2*Zeta[3]^2)/
     243 + (7464026*g1^3*g2^3*n^2*Zeta[3]^2)/
     3645 + (155*g1*g2^4*n^2*Zeta[3]^2)/
     54 - (2080286*g1^2*g2^4*n^2*Zeta[3]^2)/
     729 + (593*g2^5*n^2*Zeta[3]^2)/
     486 + (10556053*g1*g2^5*n^2*Zeta[3]^2)/
     4860 - (2847079*g2^6*n^2*Zeta[3]^2)/
     3240 - (323*g2^6*n^2*Zeta[3]^2)/(324*g1) + (318031*g2^7*n^2*
       Zeta[3]^2)/(2160*g1) - (190*g1^4*g2*m*n^2*Zeta[3]^2)/
     81 - (1210168*g1^5*g2*m*n^2*Zeta[3]^2)/
     3645 + (236*g1^3*g2^2*m*n^2*Zeta[3]^2)/
     81 + (6033874*g1^4*g2^2*m*n^2*Zeta[3]^2)/
     3645 - (92*g1^2*g2^3*m*n^2*Zeta[3]^2)/
     243 - (611567*g1^3*g2^3*m*n^2*Zeta[3]^2)/
     162 + (4499*g1*g2^4*m*n^2*Zeta[3]^2)/
     1944 + (69661939*g1^2*g2^4*m*n^2*Zeta[3]^2)/
     14580 - (8989*g2^5*m*n^2*Zeta[3]^2)/
     1944 - (4258093*g1*g2^5*m*n^2*Zeta[3]^2)/
     1215 + (20401721*g2^6*m*n^2*Zeta[3]^2)/
     14580 + (857*g2^6*m*n^2*Zeta[3]^2)/(432*g1) - (6841741*g2^7*m*
       n^2*Zeta[3]^2)/(29160*g1) - (59*g1^5*m^2*n^2*Zeta[3]^2)/
     81 - (62242*g1^6*m^2*n^2*Zeta[3]^2)/
     1215 + (226*g1^4*g2*m^2*n^2*Zeta[3]^2)/
     81 + (1217581*g1^5*g2*m^2*n^2*Zeta[3]^2)/
     3645 - (484*g1^3*g2^2*m^2*n^2*Zeta[3]^2)/
     81 - (272189*g1^4*g2^2*m^2*n^2*Zeta[3]^2)/
     270 + (80*g1^2*g2^3*m^2*n^2*Zeta[3]^2)/
     9 + (1315609*g1^3*g2^3*m^2*n^2*Zeta[3]^2)/
     729 - (16963*g1*g2^4*m^2*n^2*Zeta[3]^2)/
     1944 - (4968131*g1^2*g2^4*m^2*n^2*Zeta[3]^2)/
     2430 + (9733*g2^5*m^2*n^2*Zeta[3]^2)/
     1944 + (41811557*g1*g2^5*m^2*n^2*Zeta[3]^2)/
     29160 - (16524023*g2^6*m^2*n^2*Zeta[3]^2)/
     29160 - (137*g2^6*m^2*n^2*Zeta[3]^2)/(108*g1) + (1876177*g2^7*
       m^2*n^2*Zeta[3]^2)/(19440*g1) - (4*g1^4*g2*m^3*n^2*Zeta[3]^2)/
     9 - (2471*g1^5*g2*m^3*n^2*Zeta[3]^2)/
     1215 + (56*g1^3*g2^2*m^3*n^2*Zeta[3]^2)/
     27 + (157577*g1^4*g2^2*m^3*n^2*Zeta[3]^2)/
     7290 - (104*g1^2*g2^3*m^3*n^2*Zeta[3]^2)/
     27 - (503137*g1^3*g2^3*m^3*n^2*Zeta[3]^2)/
     7290 + (1721*g1*g2^4*m^3*n^2*Zeta[3]^2)/
     486 + (102815*g1^2*g2^4*m^3*n^2*Zeta[3]^2)/
     972 - (779*g2^5*m^3*n^2*Zeta[3]^2)/
     486 - (173221*g1*g2^5*m^3*n^2*Zeta[3]^2)/
     1944 + (30035*g2^6*m^3*n^2*Zeta[3]^2)/
     729 + (365*g2^6*m^3*n^2*Zeta[3]^2)/(1296*g1) - (30631*g2^7*m^3*
       n^2*Zeta[3]^2)/(3645*g1) + (2279*g1^4*g2^2*m^4*n^2*Zeta[3]^2)/
     1215 - (6049*g1^3*g2^3*m^4*n^2*Zeta[3]^2)/
     729 + (35057*g1^2*g2^4*m^4*n^2*Zeta[3]^2)/
     2430 - (44416*g1*g2^5*m^4*n^2*Zeta[3]^2)/
     3645 + (35723*g2^6*m^4*n^2*Zeta[3]^2)/
     7290 - (1393*g2^7*m^4*n^2*Zeta[3]^2)/(1944*g1) - (224*g1^2*g2^3*
       n^3*Zeta[3]^2)/243 - (16516*g1^3*g2^3*n^3*Zeta[3]^2)/
     729 + (440*g1*g2^4*n^3*Zeta[3]^2)/
     243 + (284743*g1^2*g2^4*n^3*Zeta[3]^2)/
     3645 - (32*g2^5*n^3*Zeta[3]^2)/
     27 - (370037*g1*g2^5*n^3*Zeta[3]^2)/
     3645 + (48251*g2^6*n^3*Zeta[3]^2)/
     810 + (53*g2^6*n^3*Zeta[3]^2)/(216*g1) - (48947*g2^7*n^3*
       Zeta[3]^2)/(3645*g1) - (26*g1^3*g2^2*m*n^3*Zeta[3]^2)/
     27 - (328*g1^4*g2^2*m*n^3*Zeta[3]^2)/
     27 + (800*g1^2*g2^3*m*n^3*Zeta[3]^2)/
     243 + (54986*g1^3*g2^3*m*n^3*Zeta[3]^2)/
     729 - (229*g1*g2^4*m*n^3*Zeta[3]^2)/
     54 - (1240297*g1^2*g2^4*m*n^3*Zeta[3]^2)/
     7290 + (1139*g2^5*m*n^3*Zeta[3]^2)/
     486 + (5368919*g1*g2^5*m*n^3*Zeta[3]^2)/
     29160 - (5754847*g2^6*m*n^3*Zeta[3]^2)/
     58320 - (587*g2^6*m*n^3*Zeta[3]^2)/(1296*g1) + (311489*g2^7*m*
       n^3*Zeta[3]^2)/(14580*g1) - (4*g1^4*g2*m^2*n^3*Zeta[3]^2)/
     9 - (2471*g1^5*g2*m^2*n^3*Zeta[3]^2)/
     1215 + (56*g1^3*g2^2*m^2*n^3*Zeta[3]^2)/
     27 + (157577*g1^4*g2^2*m^2*n^3*Zeta[3]^2)/
     7290 - (104*g1^2*g2^3*m^2*n^3*Zeta[3]^2)/
     27 - (503137*g1^3*g2^3*m^2*n^3*Zeta[3]^2)/
     7290 + (1721*g1*g2^4*m^2*n^3*Zeta[3]^2)/
     486 + (102815*g1^2*g2^4*m^2*n^3*Zeta[3]^2)/
     972 - (779*g2^5*m^2*n^3*Zeta[3]^2)/
     486 - (173221*g1*g2^5*m^2*n^3*Zeta[3]^2)/
     1944 + (30035*g2^6*m^2*n^3*Zeta[3]^2)/
     729 + (365*g2^6*m^2*n^3*Zeta[3]^2)/(1296*g1) - (30631*g2^7*m^2*
       n^3*Zeta[3]^2)/(3645*g1) - (2*g1^5*m^3*n^3*Zeta[3]^2)/
     27 + (88*g1^6*m^3*n^3*Zeta[3]^2)/
     1215 + (4*g1^4*g2*m^3*n^3*Zeta[3]^2)/
     9 + (4901*g1^5*g2*m^3*n^3*Zeta[3]^2)/
     3645 - (10*g1^3*g2^2*m^3*n^3*Zeta[3]^2)/
     9 - (20518*g1^4*g2^2*m^3*n^3*Zeta[3]^2)/
     3645 + (40*g1^2*g2^3*m^3*n^3*Zeta[3]^2)/
     27 + (27101*g1^3*g2^3*m^3*n^3*Zeta[3]^2)/
     3645 - (10*g1*g2^4*m^3*n^3*Zeta[3]^2)/
     9 - (45517*g1^2*g2^4*m^3*n^3*Zeta[3]^2)/
     14580 + (4*g2^5*m^3*n^3*Zeta[3]^2)/
     9 - (2833*g1*g2^5*m^3*n^3*Zeta[3]^2)/
     4860 + (1409*g2^6*m^3*n^3*Zeta[3]^2)/
     3888 - (2*g2^6*m^3*n^3*Zeta[3]^2)/(27*g1) + (154*g2^7*m^3*n^3*
       Zeta[3]^2)/(1215*g1) + (2512*g1^5*g2*m^4*n^3*Zeta[3]^2)/
     3645 - (3109*g1^4*g2^2*m^4*n^3*Zeta[3]^2)/
     810 + (12847*g1^3*g2^3*m^4*n^3*Zeta[3]^2)/
     1458 - (77543*g1^2*g2^4*m^4*n^3*Zeta[3]^2)/
     7290 + (20669*g1*g2^5*m^4*n^3*Zeta[3]^2)/
     2916 - (1193*g2^6*m^4*n^3*Zeta[3]^2)/
     486 + (995*g2^7*m^4*n^3*Zeta[3]^2)/(2916*g1) + (5918*g1^2*g2^4*
       n^4*Zeta[3]^2)/3645 - (22207*g1*g2^5*n^4*Zeta[3]^2)/
     7290 + (1295*g2^6*n^4*Zeta[3]^2)/
     729 - (457*g2^7*n^4*Zeta[3]^2)/(1620*g1) + (1042*g1^3*g2^3*m*n^4*
       Zeta[3]^2)/405 - (10093*g1^2*g2^4*m*n^4*Zeta[3]^2)/
     1215 + (142289*g1*g2^5*m*n^4*Zeta[3]^2)/
     14580 - (11467*g2^6*m*n^4*Zeta[3]^2)/
     2430 + (7021*g2^7*m*n^4*Zeta[3]^2)/(9720*g1) + (2279*g1^4*g2^2*
       m^2*n^4*Zeta[3]^2)/1215 - (6049*g1^3*g2^3*m^2*n^4*Zeta[3]^2)/
     729 + (35057*g1^2*g2^4*m^2*n^4*Zeta[3]^2)/
     2430 - (44416*g1*g2^5*m^2*n^4*Zeta[3]^2)/
     3645 + (35723*g2^6*m^2*n^4*Zeta[3]^2)/
     7290 - (1393*g2^7*m^2*n^4*Zeta[3]^2)/(1944*g1) + (2512*g1^5*g2*
       m^3*n^4*Zeta[3]^2)/3645 - (3109*g1^4*g2^2*m^3*n^4*Zeta[3]^2)/
     810 + (12847*g1^3*g2^3*m^3*n^4*Zeta[3]^2)/
     1458 - (77543*g1^2*g2^4*m^3*n^4*Zeta[3]^2)/
     7290 + (20669*g1*g2^5*m^3*n^4*Zeta[3]^2)/
     2916 - (1193*g2^6*m^3*n^4*Zeta[3]^2)/
     486 + (995*g2^7*m^3*n^4*Zeta[3]^2)/(2916*g1) + (376*g1^6*m^4*n^4*
       Zeta[3]^2)/3645 - (2512*g1^5*g2*m^4*n^4*Zeta[3]^2)/
     3645 + (4769*g1^4*g2^2*m^4*n^4*Zeta[3]^2)/
     2430 - (22501*g1^3*g2^3*m^4*n^4*Zeta[3]^2)/
     7290 + (10547*g1^2*g2^4*m^4*n^4*Zeta[3]^2)/
     3645 - (1963*g1*g2^5*m^4*n^4*Zeta[3]^2)/
     1215 + (3623*g2^6*m^4*n^4*Zeta[3]^2)/
     7290 - (473*g2^7*m^4*n^4*Zeta[3]^2)/(7290*g1) - (384512*g1^6*
       Zeta[3]^3)/729 + (636544*g1^5*g2*Zeta[3]^3)/
     729 - (491264*g1^4*g2^2*Zeta[3]^3)/
     243 + (74912*g1^3*g2^3*Zeta[3]^3)/
     27 - (1808704*g1^2*g2^4*Zeta[3]^3)/
     729 + (342920*g1*g2^5*Zeta[3]^3)/243 - (330728*g2^6*Zeta[3]^3)/
     729 + (44938*g2^7*Zeta[3]^3)/(729*g1) - (636544*g1^5*g2*m*
       Zeta[3]^3)/729 + (554368*g1^4*g2^2*m*Zeta[3]^3)/
     243 - (854560*g1^3*g2^3*m*Zeta[3]^3)/
     243 + (833840*g1^2*g2^4*m*Zeta[3]^3)/
     243 - (167096*g1*g2^5*m*Zeta[3]^3)/
     81 + (500932*g2^6*m*Zeta[3]^3)/
     729 - (69742*g2^7*m*Zeta[3]^3)/(729*g1) - (63104*g1^4*g2^2*m^2*
       Zeta[3]^3)/243 + (182272*g1^3*g2^3*m^2*Zeta[3]^3)/
     243 - (236272*g1^2*g2^4*m^2*Zeta[3]^3)/
     243 + (6080*g1*g2^5*m^2*Zeta[3]^3)/
     9 - (59588*g2^6*m^2*Zeta[3]^3)/
     243 + (26392*g2^7*m^2*Zeta[3]^3)/(729*g1) - (640*g1^3*g2^3*m^3*
       Zeta[3]^3)/81 + (16000*g1^2*g2^4*m^3*Zeta[3]^3)/
     729 - (5792*g1*g2^5*m^3*Zeta[3]^3)/
     243 + (8560*g2^6*m^3*Zeta[3]^3)/
     729 - (1588*g2^7*m^3*Zeta[3]^3)/(729*g1) - (636544*g1^5*g2*n*
       Zeta[3]^3)/729 + (554368*g1^4*g2^2*n*Zeta[3]^3)/
     243 - (854560*g1^3*g2^3*n*Zeta[3]^3)/
     243 + (833840*g1^2*g2^4*n*Zeta[3]^3)/
     243 - (167096*g1*g2^5*n*Zeta[3]^3)/
     81 + (500932*g2^6*n*Zeta[3]^3)/
     729 - (69742*g2^7*n*Zeta[3]^3)/(729*g1) - (158464*g1^6*m*n*
       Zeta[3]^3)/729 + (738112*g1^5*g2*m*n*Zeta[3]^3)/
     729 - (712096*g1^4*g2^2*m*n*Zeta[3]^3)/
     243 + (1190656*g1^3*g2^3*m*n*Zeta[3]^3)/
     243 - (3676408*g1^2*g2^4*m*n*Zeta[3]^3)/
     729 + (253636*g1*g2^5*m*n*Zeta[3]^3)/
     81 - (776792*g2^6*m*n*Zeta[3]^3)/
     729 + (109912*g2^7*m*n*Zeta[3]^3)/(729*g1) - (33856*g1^5*g2*m^2*
       n*Zeta[3]^3)/243 + (159392*g1^4*g2^2*m^2*n*Zeta[3]^3)/
     243 - (343456*g1^3*g2^3*m^2*n*Zeta[3]^3)/
     243 + (405016*g1^2*g2^4*m^2*n*Zeta[3]^3)/
     243 - (271796*g1*g2^5*m^2*n*Zeta[3]^3)/
     243 + (292300*g2^6*m^2*n*Zeta[3]^3)/
     729 - (43072*g2^7*m^2*n*Zeta[3]^3)/(729*g1) - (1664*g1^4*g2^2*
       m^3*n*Zeta[3]^3)/243 + (7360*g1^3*g2^3*m^3*n*Zeta[3]^3)/
     243 - (40160*g1^2*g2^4*m^3*n*Zeta[3]^3)/
     729 + (12176*g1*g2^5*m^3*n*Zeta[3]^3)/
     243 - (5480*g2^6*m^3*n*Zeta[3]^3)/
     243 + (2902*g2^7*m^3*n*Zeta[3]^3)/(729*g1) - (63104*g1^4*g2^2*
       n^2*Zeta[3]^3)/243 + (182272*g1^3*g2^3*n^2*Zeta[3]^3)/
     243 - (236272*g1^2*g2^4*n^2*Zeta[3]^3)/
     243 + (6080*g1*g2^5*n^2*Zeta[3]^3)/
     9 - (59588*g2^6*n^2*Zeta[3]^3)/
     243 + (26392*g2^7*n^2*Zeta[3]^3)/(729*g1) - (33856*g1^5*g2*m*n^2*
       Zeta[3]^3)/243 + (159392*g1^4*g2^2*m*n^2*Zeta[3]^3)/
     243 - (343456*g1^3*g2^3*m*n^2*Zeta[3]^3)/
     243 + (405016*g1^2*g2^4*m*n^2*Zeta[3]^3)/
     243 - (271796*g1*g2^5*m*n^2*Zeta[3]^3)/
     243 + (292300*g2^6*m*n^2*Zeta[3]^3)/
     729 - (43072*g2^7*m*n^2*Zeta[3]^3)/(729*g1) - (16640*g1^6*m^2*
       n^2*Zeta[3]^3)/729 + (103360*g1^5*g2*m^2*n^2*Zeta[3]^3)/
     729 - (33248*g1^4*g2^2*m^2*n^2*Zeta[3]^3)/
     81 + (508832*g1^3*g2^3*m^2*n^2*Zeta[3]^3)/
     729 - (19976*g1^2*g2^4*m^2*n^2*Zeta[3]^3)/
     27 + (12868*g1*g2^5*m^2*n^2*Zeta[3]^3)/
     27 - (123208*g2^6*m^2*n^2*Zeta[3]^3)/
     729 + (18250*g2^7*m^2*n^2*Zeta[3]^3)/(729*g1) - (1792*g1^5*g2*
       m^3*n^2*Zeta[3]^3)/729 + (128*g1^4*g2^2*m^3*n^2*Zeta[3]^3)/
     9 - (25280*g1^3*g2^3*m^3*n^2*Zeta[3]^3)/
     729 + (3680*g1^2*g2^4*m^3*n^2*Zeta[3]^3)/
     81 - (8176*g1*g2^5*m^3*n^2*Zeta[3]^3)/
     243 + (3224*g2^6*m^3*n^2*Zeta[3]^3)/
     243 - (1570*g2^7*m^3*n^2*Zeta[3]^3)/(729*g1) - (640*g1^3*g2^3*
       n^3*Zeta[3]^3)/81 + (16000*g1^2*g2^4*n^3*Zeta[3]^3)/
     729 - (5792*g1*g2^5*n^3*Zeta[3]^3)/
     243 + (8560*g2^6*n^3*Zeta[3]^3)/
     729 - (1588*g2^7*n^3*Zeta[3]^3)/(729*g1) - (1664*g1^4*g2^2*m*n^3*
       Zeta[3]^3)/243 + (7360*g1^3*g2^3*m*n^3*Zeta[3]^3)/
     243 - (40160*g1^2*g2^4*m*n^3*Zeta[3]^3)/
     729 + (12176*g1*g2^5*m*n^3*Zeta[3]^3)/
     243 - (5480*g2^6*m*n^3*Zeta[3]^3)/
     243 + (2902*g2^7*m*n^3*Zeta[3]^3)/(729*g1) - (1792*g1^5*g2*m^2*
       n^3*Zeta[3]^3)/729 + (128*g1^4*g2^2*m^2*n^3*Zeta[3]^3)/
     9 - (25280*g1^3*g2^3*m^2*n^3*Zeta[3]^3)/
     729 + (3680*g1^2*g2^4*m^2*n^3*Zeta[3]^3)/
     81 - (8176*g1*g2^5*m^2*n^3*Zeta[3]^3)/
     243 + (3224*g2^6*m^2*n^3*Zeta[3]^3)/
     243 - (1570*g2^7*m^2*n^3*Zeta[3]^3)/(729*g1) - (256*g1^6*m^3*n^3*
       Zeta[3]^3)/729 + (1792*g1^5*g2*m^3*n^3*Zeta[3]^3)/
     729 - (1792*g1^4*g2^2*m^3*n^3*Zeta[3]^3)/
     243 + (8960*g1^3*g2^3*m^3*n^3*Zeta[3]^3)/
     729 - (8960*g1^2*g2^4*m^3*n^3*Zeta[3]^3)/
     729 + (1792*g1*g2^5*m^3*n^3*Zeta[3]^3)/
     243 - (1792*g2^6*m^3*n^3*Zeta[3]^3)/
     729 + (256*g2^7*m^3*n^3*Zeta[3]^3)/(729*g1) - (2480*g1^4*
       Zeta[5])/27 + (55028*g1^5*Zeta[5])/81 - (2940908*g1^6*Zeta[5])/
     729 + (2560*g1^3*g2*Zeta[5])/27 - (75236*g1^4*g2*Zeta[5])/
     81 + (1698490*g1^5*g2*Zeta[5])/243 - (12680*g1^2*g2^2*Zeta[5])/
     81 + (47279*g1^3*g2^2*Zeta[5])/27 - (55557431*g1^4*g2^2*Zeta[5])/
     3645 + (9800*g1*g2^3*Zeta[5])/81 - (454646*g1^2*g2^3*Zeta[5])/
     243 + (151260641*g1^3*g2^3*Zeta[5])/7290 - (1205*g2^4*Zeta[5])/
     27 + (1143847*g1*g2^4*Zeta[5])/
     972 - (270133007*g1^2*g2^4*Zeta[5])/
     14580 - (406105*g2^5*Zeta[5])/
     972 + (20*g2^5*Zeta[5])/(3*g1) + (34125499*g1*g2^5*Zeta[5])/
     3240 - (204636911*g2^6*Zeta[5])/
     58320 + (269531*g2^6*Zeta[5])/(3888*g1) + (61899973*g2^7*
       Zeta[5])/(116640*g1) - (2560*g1^3*g2*m*Zeta[5])/
     27 + (75236*g1^4*g2*m*Zeta[5])/81 - (1698490*g1^5*g2*m*Zeta[5])/
     243 + (1480*g1^2*g2^2*m*Zeta[5])/
     9 - (159341*g1^3*g2^2*m*Zeta[5])/
     81 + (21669014*g1^4*g2^2*m*Zeta[5])/
     1215 - (11000*g1*g2^3*m*Zeta[5])/
     81 + (188476*g1^2*g2^3*m*Zeta[5])/
     81 - (6687038*g1^3*g2^3*m*Zeta[5])/243 + (1465*g2^4*m*Zeta[5])/
     27 - (1556339*g1*g2^4*m*Zeta[5])/
     972 + (392741117*g1^2*g2^4*m*Zeta[5])/
     14580 + (150241*g2^5*m*Zeta[5])/
     243 - (235*g2^5*m*Zeta[5])/(27*g1) - (119926483*g1*g2^5*m*
       Zeta[5])/7290 + (338760493*g2^6*m*Zeta[5])/
     58320 - (106555*g2^6*m*Zeta[5])/(972*g1) - (107361517*g2^7*m*
       Zeta[5])/(116640*g1) - (640*g1^2*g2^2*m^2*Zeta[5])/
     81 + (17504*g1^3*g2^2*m^2*Zeta[5])/
     81 - (9449611*g1^4*g2^2*m^2*Zeta[5])/
     3645 + (400*g1*g2^3*m^2*Zeta[5])/
     27 - (114622*g1^2*g2^3*m^2*Zeta[5])/
     243 + (51348143*g1^3*g2^3*m^2*Zeta[5])/
     7290 - (260*g2^4*m^2*Zeta[5])/27 + (221761*g1*g2^4*m^2*Zeta[5])/
     486 - (22133399*g1^2*g2^4*m^2*Zeta[5])/
     2430 - (72119*g2^5*m^2*Zeta[5])/
     324 + (55*g2^5*m^2*Zeta[5])/(27*g1) + (193879337*g1*g2^5*m^2*
       Zeta[5])/29160 - (15555823*g2^6*m^2*Zeta[5])/
     5832 + (176645*g2^6*m^2*Zeta[5])/(3888*g1) + (54253547*g2^7*m^2*
       Zeta[5])/(116640*g1) + (1280*g1^2*g2^3*m^3*Zeta[5])/
     81 - (998822*g1^3*g2^3*m^3*Zeta[5])/
     3645 - (15515*g1*g2^4*m^3*Zeta[5])/
     486 + (2597168*g1^2*g2^4*m^3*Zeta[5])/
     3645 + (3583*g2^5*m^3*Zeta[5])/
     162 - (2773193*g1*g2^5*m^3*Zeta[5])/
     3645 + (11403599*g2^6*m^3*Zeta[5])/
     29160 - (1663*g2^6*m^3*Zeta[5])/(324*g1) - (9526367*g2^7*m^3*
       Zeta[5])/(116640*g1) - (49097*g1^2*g2^4*m^4*Zeta[5])/
     3645 + (24533*g1*g2^5*m^4*Zeta[5])/
     810 - (17185*g2^6*m^4*Zeta[5])/
     729 + (2558*g2^7*m^4*Zeta[5])/(405*g1) - (g1*g2^5*m^5*Zeta[5])/
     54 + (25*g2^6*m^5*Zeta[5])/
     648 - (13*g2^7*m^5*Zeta[5])/(648*g1) - (2560*g1^3*g2*n*Zeta[5])/
     27 + (75236*g1^4*g2*n*Zeta[5])/81 - (1698490*g1^5*g2*n*Zeta[5])/
     243 + (1480*g1^2*g2^2*n*Zeta[5])/
     9 - (159341*g1^3*g2^2*n*Zeta[5])/
     81 + (21669014*g1^4*g2^2*n*Zeta[5])/
     1215 - (11000*g1*g2^3*n*Zeta[5])/
     81 + (188476*g1^2*g2^3*n*Zeta[5])/
     81 - (6687038*g1^3*g2^3*n*Zeta[5])/243 + (1465*g2^4*n*Zeta[5])/
     27 - (1556339*g1*g2^4*n*Zeta[5])/
     972 + (392741117*g1^2*g2^4*n*Zeta[5])/
     14580 + (150241*g2^5*n*Zeta[5])/
     243 - (235*g2^5*n*Zeta[5])/(27*g1) - (119926483*g1*g2^5*n*
       Zeta[5])/7290 + (338760493*g2^6*n*Zeta[5])/
     58320 - (106555*g2^6*n*Zeta[5])/(972*g1) - (107361517*g2^7*n*
       Zeta[5])/(116640*g1) - (2200*g1^4*m*n*Zeta[5])/
     81 + (66986*g1^5*m*n*Zeta[5])/243 - (2442926*g1^6*m*n*Zeta[5])/
     1215 + (8080*g1^3*g2*m*n*Zeta[5])/
     81 - (87374*g1^4*g2*m*n*Zeta[5])/
     81 + (10525394*g1^5*g2*m*n*Zeta[5])/
     1215 - (1640*g1^2*g2^2*m*n*Zeta[5])/
     9 + (407131*g1^3*g2^2*m*n*Zeta[5])/
     162 - (60237991*g1^4*g2^2*m*n*Zeta[5])/
     2430 + (13000*g1*g2^3*m*n*Zeta[5])/
     81 - (781415*g1^2*g2^3*m*n*Zeta[5])/
     243 + (120836825*g1^3*g2^3*m*n*Zeta[5])/
     2916 - (5575*g2^4*m*n*Zeta[5])/81 + (576644*g1*g2^4*m*n*Zeta[5])/
     243 - (125293529*g1^2*g2^4*m*n*Zeta[5])/
     2916 - (947945*g2^5*m*n*Zeta[5])/
     972 + (1895*g2^5*m*n*Zeta[5])/(162*g1) + (320575753*g1*g2^5*m*n*
       Zeta[5])/11664 - (294198623*g2^6*m*n*Zeta[5])/
     29160 + (701125*g2^6*m*n*Zeta[5])/(3888*g1) + (96269879*g2^7*m*n*
       Zeta[5])/(58320*g1) - (400*g1^3*g2*m^2*n*Zeta[5])/
     81 + (4046*g1^4*g2*m^2*n*Zeta[5])/
     27 - (677648*g1^5*g2*m^2*n*Zeta[5])/
     405 + (160*g1^2*g2^2*m^2*n*Zeta[5])/
     9 - (30391*g1^3*g2^2*m^2*n*Zeta[5])/
     54 + (26364614*g1^4*g2^2*m^2*n*Zeta[5])/
     3645 - (2000*g1*g2^3*m^2*n*Zeta[5])/
     81 + (230291*g1^2*g2^3*m^2*n*Zeta[5])/
     243 - (18278903*g1^3*g2^3*m^2*n*Zeta[5])/
     1215 + (1180*g2^4*m^2*n*Zeta[5])/
     81 - (275591*g1*g2^4*m^2*n*Zeta[5])/
     324 + (523876219*g1^2*g2^4*m^2*n*Zeta[5])/
     29160 + (43553*g2^5*m^2*n*Zeta[5])/
     108 - (485*g2^5*m^2*n*Zeta[5])/(162*g1) - (62081627*g1*g2^5*m^2*
       n*Zeta[5])/4860 + (198119239*g2^6*m^2*n*Zeta[5])/
     38880 - (52267*g2^6*m^2*n*Zeta[5])/(648*g1) - (103788287*g2^7*
       m^2*n*Zeta[5])/(116640*g1) + (454*g1^3*g2^2*m^3*n*Zeta[5])/
     27 - (2029339*g1^4*g2^2*m^3*n*Zeta[5])/
     7290 - (4768*g1^2*g2^3*m^3*n*Zeta[5])/
     81 + (16667743*g1^3*g2^3*m^3*n*Zeta[5])/
     14580 + (2126*g1*g2^4*m^3*n*Zeta[5])/
     27 - (11694235*g1^2*g2^4*m^3*n*Zeta[5])/
     5832 - (11249*g2^5*m^3*n*Zeta[5])/
     243 + (107200841*g1*g2^5*m^3*n*Zeta[5])/
     58320 - (102183047*g2^6*m^3*n*Zeta[5])/
     116640 + (12899*g2^6*m^3*n*Zeta[5])/(1296*g1) + (1126877*g2^7*
       m^3*n*Zeta[5])/(6480*g1) - (70688*g1^3*g2^3*m^4*n*Zeta[5])/
     3645 + (256114*g1^2*g2^4*m^4*n*Zeta[5])/
     3645 - (355913*g1*g2^5*m^4*n*Zeta[5])/
     3645 + (444611*g2^6*m^4*n*Zeta[5])/
     7290 - (83975*g2^7*m^4*n*Zeta[5])/(5832*g1) - (5*g1^2*g2^4*m^5*n*
       Zeta[5])/162 + (71*g1*g2^5*m^5*n*Zeta[5])/
     648 - (83*g2^6*m^5*n*Zeta[5])/
     648 + (4*g2^7*m^5*n*Zeta[5])/(81*g1) - (640*g1^2*g2^2*n^2*
       Zeta[5])/81 + (17504*g1^3*g2^2*n^2*Zeta[5])/
     81 - (9449611*g1^4*g2^2*n^2*Zeta[5])/
     3645 + (400*g1*g2^3*n^2*Zeta[5])/
     27 - (114622*g1^2*g2^3*n^2*Zeta[5])/
     243 + (51348143*g1^3*g2^3*n^2*Zeta[5])/
     7290 - (260*g2^4*n^2*Zeta[5])/27 + (221761*g1*g2^4*n^2*Zeta[5])/
     486 - (22133399*g1^2*g2^4*n^2*Zeta[5])/
     2430 - (72119*g2^5*n^2*Zeta[5])/
     324 + (55*g2^5*n^2*Zeta[5])/(27*g1) + (193879337*g1*g2^5*n^2*
       Zeta[5])/29160 - (15555823*g2^6*n^2*Zeta[5])/
     5832 + (176645*g2^6*n^2*Zeta[5])/(3888*g1) + (54253547*g2^7*n^2*
       Zeta[5])/(116640*g1) - (400*g1^3*g2*m*n^2*Zeta[5])/
     81 + (4046*g1^4*g2*m*n^2*Zeta[5])/
     27 - (677648*g1^5*g2*m*n^2*Zeta[5])/
     405 + (160*g1^2*g2^2*m*n^2*Zeta[5])/
     9 - (30391*g1^3*g2^2*m*n^2*Zeta[5])/
     54 + (26364614*g1^4*g2^2*m*n^2*Zeta[5])/
     3645 - (2000*g1*g2^3*m*n^2*Zeta[5])/
     81 + (230291*g1^2*g2^3*m*n^2*Zeta[5])/
     243 - (18278903*g1^3*g2^3*m*n^2*Zeta[5])/
     1215 + (1180*g2^4*m*n^2*Zeta[5])/
     81 - (275591*g1*g2^4*m*n^2*Zeta[5])/
     324 + (523876219*g1^2*g2^4*m*n^2*Zeta[5])/
     29160 + (43553*g2^5*m*n^2*Zeta[5])/
     108 - (485*g2^5*m*n^2*Zeta[5])/(162*g1) - (62081627*g1*g2^5*m*
       n^2*Zeta[5])/4860 + (198119239*g2^6*m*n^2*Zeta[5])/
     38880 - (52267*g2^6*m*n^2*Zeta[5])/(648*g1) - (103788287*g2^7*m*
       n^2*Zeta[5])/(116640*g1) - (80*g1^4*m^2*n^2*Zeta[5])/
     81 + (7466*g1^5*m^2*n^2*Zeta[5])/
     243 - (375151*g1^6*m^2*n^2*Zeta[5])/
     1215 + (400*g1^3*g2*m^2*n^2*Zeta[5])/
     81 - (12740*g1^4*g2*m^2*n^2*Zeta[5])/
     81 + (868625*g1^5*g2*m^2*n^2*Zeta[5])/
     486 - (800*g1^2*g2^2*m^2*n^2*Zeta[5])/
     81 + (30937*g1^3*g2^2*m^2*n^2*Zeta[5])/
     81 - (3822451*g1^4*g2^2*m^2*n^2*Zeta[5])/
     729 + (800*g1*g2^3*m^2*n^2*Zeta[5])/
     81 - (44023*g1^2*g2^3*m^2*n^2*Zeta[5])/
     81 + (11434202*g1^3*g2^3*m^2*n^2*Zeta[5])/
     1215 - (400*g2^4*m^2*n^2*Zeta[5])/
     81 + (446461*g1*g2^4*m^2*n^2*Zeta[5])/
     972 - (214373*g1^2*g2^4*m^2*n^2*Zeta[5])/
     20 - (103067*g2^5*m^2*n^2*Zeta[5])/
     486 + (155*g2^5*m^2*n^2*Zeta[5])/(162*g1) + (441809821*g1*g2^5*
       m^2*n^2*Zeta[5])/58320 - (3296957*g2^6*m^2*n^2*Zeta[5])/
     1080 + (80149*g2^6*m^2*n^2*Zeta[5])/(1944*g1) + (62916551*g2^7*
       m^2*n^2*Zeta[5])/(116640*g1) + (602*g1^4*g2*m^3*n^2*Zeta[5])/
     81 - (277237*g1^5*g2*m^3*n^2*Zeta[5])/
     2430 - (1903*g1^3*g2^2*m^3*n^2*Zeta[5])/
     54 + (4489187*g1^4*g2^2*m^3*n^2*Zeta[5])/
     7290 + (16400*g1^2*g2^3*m^3*n^2*Zeta[5])/
     243 - (10733903*g1^3*g2^3*m^3*n^2*Zeta[5])/
     7290 - (10535*g1*g2^4*m^3*n^2*Zeta[5])/
     162 + (57806153*g1^2*g2^4*m^3*n^2*Zeta[5])/
     29160 + (15257*g2^5*m^3*n^2*Zeta[5])/
     486 - (6101051*g1*g2^5*m^3*n^2*Zeta[5])/
     3888 + (79710451*g2^6*m^3*n^2*Zeta[5])/
     116640 - (23341*g2^6*m^3*n^2*Zeta[5])/(3888*g1) - (984029*g2^7*
       m^3*n^2*Zeta[5])/(7776*g1) - (31561*g1^4*g2^2*m^4*n^2*Zeta[5])/
     2430 + (151397*g1^3*g2^3*m^4*n^2*Zeta[5])/
     2430 - (13075*g1^2*g2^4*m^4*n^2*Zeta[5])/
     108 + (867863*g1*g2^5*m^4*n^2*Zeta[5])/
     7290 - (863149*g2^6*m^4*n^2*Zeta[5])/
     14580 + (346411*g2^7*m^4*n^2*Zeta[5])/(29160*g1) - (5*g1^3*g2^3*
       m^5*n^2*Zeta[5])/162 + (25*g1^2*g2^4*m^5*n^2*Zeta[5])/
     162 - (179*g1*g2^5*m^5*n^2*Zeta[5])/
     648 + (23*g2^6*m^5*n^2*Zeta[5])/
     108 - (13*g2^7*m^5*n^2*Zeta[5])/(216*g1) + (1280*g1^2*g2^3*n^3*
       Zeta[5])/81 - (998822*g1^3*g2^3*n^3*Zeta[5])/
     3645 - (15515*g1*g2^4*n^3*Zeta[5])/
     486 + (2597168*g1^2*g2^4*n^3*Zeta[5])/
     3645 + (3583*g2^5*n^3*Zeta[5])/
     162 - (2773193*g1*g2^5*n^3*Zeta[5])/
     3645 + (11403599*g2^6*n^3*Zeta[5])/
     29160 - (1663*g2^6*n^3*Zeta[5])/(324*g1) - (9526367*g2^7*n^3*
       Zeta[5])/(116640*g1) + (454*g1^3*g2^2*m*n^3*Zeta[5])/
     27 - (2029339*g1^4*g2^2*m*n^3*Zeta[5])/
     7290 - (4768*g1^2*g2^3*m*n^3*Zeta[5])/
     81 + (16667743*g1^3*g2^3*m*n^3*Zeta[5])/
     14580 + (2126*g1*g2^4*m*n^3*Zeta[5])/
     27 - (11694235*g1^2*g2^4*m*n^3*Zeta[5])/
     5832 - (11249*g2^5*m*n^3*Zeta[5])/
     243 + (107200841*g1*g2^5*m*n^3*Zeta[5])/
     58320 - (102183047*g2^6*m*n^3*Zeta[5])/
     116640 + (12899*g2^6*m*n^3*Zeta[5])/(1296*g1) + (1126877*g2^7*m*
       n^3*Zeta[5])/(6480*g1) + (602*g1^4*g2*m^2*n^3*Zeta[5])/
     81 - (277237*g1^5*g2*m^2*n^3*Zeta[5])/
     2430 - (1903*g1^3*g2^2*m^2*n^3*Zeta[5])/
     54 + (4489187*g1^4*g2^2*m^2*n^3*Zeta[5])/
     7290 + (16400*g1^2*g2^3*m^2*n^3*Zeta[5])/
     243 - (10733903*g1^3*g2^3*m^2*n^3*Zeta[5])/
     7290 - (10535*g1*g2^4*m^2*n^3*Zeta[5])/
     162 + (57806153*g1^2*g2^4*m^2*n^3*Zeta[5])/
     29160 + (15257*g2^5*m^2*n^3*Zeta[5])/
     486 - (6101051*g1*g2^5*m^2*n^3*Zeta[5])/
     3888 + (79710451*g2^6*m^2*n^3*Zeta[5])/
     116640 - (23341*g2^6*m^2*n^3*Zeta[5])/(3888*g1) - (984029*g2^7*
       m^2*n^3*Zeta[5])/(7776*g1) + (305*g1^5*m^3*n^3*Zeta[5])/
     243 - (131827*g1^6*m^3*n^3*Zeta[5])/
     7290 - (602*g1^4*g2*m^3*n^3*Zeta[5])/
     81 + (5336*g1^5*g2*m^3*n^3*Zeta[5])/
     45 + (995*g1^3*g2^2*m^3*n^3*Zeta[5])/
     54 - (265264*g1^4*g2^2*m^3*n^3*Zeta[5])/
     729 - (5936*g1^2*g2^3*m^3*n^3*Zeta[5])/
     243 + (324965*g1^3*g2^3*m^3*n^3*Zeta[5])/
     486 + (4426*g1*g2^4*m^3*n^3*Zeta[5])/
     243 - (1887149*g1^2*g2^4*m^3*n^3*Zeta[5])/
     2430 - (1754*g2^5*m^3*n^3*Zeta[5])/
     243 + (8124251*g1*g2^5*m^3*n^3*Zeta[5])/
     14580 - (327715*g2^6*m^3*n^3*Zeta[5])/
     1458 + (575*g2^6*m^3*n^3*Zeta[5])/(486*g1) + (56533*g2^7*m^3*n^3*
       Zeta[5])/(1458*g1) - (10907*g1^5*g2*m^4*n^3*Zeta[5])/
     2430 + (128603*g1^4*g2^2*m^4*n^3*Zeta[5])/
     4860 - (477587*g1^3*g2^3*m^4*n^3*Zeta[5])/
     7290 + (1270783*g1^2*g2^4*m^4*n^3*Zeta[5])/
     14580 - (478849*g1*g2^5*m^4*n^3*Zeta[5])/
     7290 + (38735*g2^6*m^4*n^3*Zeta[5])/
     1458 - (1823*g2^7*m^4*n^3*Zeta[5])/(405*g1) - (5*g1^4*g2^2*m^5*
       n^3*Zeta[5])/324 + (35*g1^3*g2^3*m^5*n^3*Zeta[5])/
     324 - (5*g1^2*g2^4*m^5*n^3*Zeta[5])/
     18 + (55*g1*g2^5*m^5*n^3*Zeta[5])/
     162 - (65*g2^6*m^5*n^3*Zeta[5])/
     324 + (5*g2^7*m^5*n^3*Zeta[5])/(108*g1) - (49097*g1^2*g2^4*n^4*
       Zeta[5])/3645 + (24533*g1*g2^5*n^4*Zeta[5])/
     810 - (17185*g2^6*n^4*Zeta[5])/
     729 + (2558*g2^7*n^4*Zeta[5])/(405*g1) - (70688*g1^3*g2^3*m*n^4*
       Zeta[5])/3645 + (256114*g1^2*g2^4*m*n^4*Zeta[5])/
     3645 - (355913*g1*g2^5*m*n^4*Zeta[5])/
     3645 + (444611*g2^6*m*n^4*Zeta[5])/
     7290 - (83975*g2^7*m*n^4*Zeta[5])/(5832*g1) - (31561*g1^4*g2^2*
       m^2*n^4*Zeta[5])/2430 + (151397*g1^3*g2^3*m^2*n^4*Zeta[5])/
     2430 - (13075*g1^2*g2^4*m^2*n^4*Zeta[5])/
     108 + (867863*g1*g2^5*m^2*n^4*Zeta[5])/
     7290 - (863149*g2^6*m^2*n^4*Zeta[5])/
     14580 + (346411*g2^7*m^2*n^4*Zeta[5])/(29160*g1) - (10907*g1^5*
       g2*m^3*n^4*Zeta[5])/2430 + (128603*g1^4*g2^2*m^3*n^4*Zeta[5])/
     4860 - (477587*g1^3*g2^3*m^3*n^4*Zeta[5])/
     7290 + (1270783*g1^2*g2^4*m^3*n^4*Zeta[5])/
     14580 - (478849*g1*g2^5*m^3*n^4*Zeta[5])/
     7290 + (38735*g2^6*m^3*n^4*Zeta[5])/
     1458 - (1823*g2^7*m^3*n^4*Zeta[5])/(405*g1) - (29*g1^6*m^4*n^4*
       Zeta[5])/45 + (21829*g1^5*g2*m^4*n^4*Zeta[5])/
     4860 - (3647*g1^4*g2^2*m^4*n^4*Zeta[5])/
     270 + (3068*g1^3*g2^3*m^4*n^4*Zeta[5])/
     135 - (28073*g1^2*g2^4*m^4*n^4*Zeta[5])/
     1215 + (511*g1*g2^5*m^4*n^4*Zeta[5])/
     36 - (439*g2^6*m^4*n^4*Zeta[5])/
     90 + (1757*g2^7*m^4*n^4*Zeta[5])/(2430*g1) - (g1^5*g2*m^5*n^4*
       Zeta[5])/324 + (11*g1^4*g2^2*m^5*n^4*Zeta[5])/
     324 - (10*g1^3*g2^3*m^5*n^4*Zeta[5])/
     81 + (35*g1^2*g2^4*m^5*n^4*Zeta[5])/
     162 - (65*g1*g2^5*m^5*n^4*Zeta[5])/
     324 + (31*g2^6*m^5*n^4*Zeta[5])/
     324 - (g2^7*m^5*n^4*Zeta[5])/(54*g1) - (g1*g2^5*n^5*Zeta[5])/
     54 + (25*g2^6*n^5*Zeta[5])/
     648 - (13*g2^7*n^5*Zeta[5])/(648*g1) - (5*g1^2*g2^4*m*n^5*
       Zeta[5])/162 + (71*g1*g2^5*m*n^5*Zeta[5])/
     648 - (83*g2^6*m*n^5*Zeta[5])/
     648 + (4*g2^7*m*n^5*Zeta[5])/(81*g1) - (5*g1^3*g2^3*m^2*n^5*
       Zeta[5])/162 + (25*g1^2*g2^4*m^2*n^5*Zeta[5])/
     162 - (179*g1*g2^5*m^2*n^5*Zeta[5])/
     648 + (23*g2^6*m^2*n^5*Zeta[5])/
     108 - (13*g2^7*m^2*n^5*Zeta[5])/(216*g1) - (5*g1^4*g2^2*m^3*n^5*
       Zeta[5])/324 + (35*g1^3*g2^3*m^3*n^5*Zeta[5])/
     324 - (5*g1^2*g2^4*m^3*n^5*Zeta[5])/
     18 + (55*g1*g2^5*m^3*n^5*Zeta[5])/
     162 - (65*g2^6*m^3*n^5*Zeta[5])/
     324 + (5*g2^7*m^3*n^5*Zeta[5])/(108*g1) - (g1^5*g2*m^4*n^5*
       Zeta[5])/324 + (11*g1^4*g2^2*m^4*n^5*Zeta[5])/
     324 - (10*g1^3*g2^3*m^4*n^5*Zeta[5])/
     81 + (35*g1^2*g2^4*m^4*n^5*Zeta[5])/
     162 - (65*g1*g2^5*m^4*n^5*Zeta[5])/
     324 + (31*g2^6*m^4*n^5*Zeta[5])/
     324 - (g2^7*m^4*n^5*Zeta[5])/(54*g1) + (g1^5*g2*m^5*n^5*Zeta[5])/
     324 - (g1^4*g2^2*m^5*n^5*Zeta[5])/
     54 + (5*g1^3*g2^3*m^5*n^5*Zeta[5])/
     108 - (5*g1^2*g2^4*m^5*n^5*Zeta[5])/
     81 + (5*g1*g2^5*m^5*n^5*Zeta[5])/108 - (g2^6*m^5*n^5*Zeta[5])/
     54 + (g2^7*m^5*n^5*Zeta[5])/(324*g1) - (276736*g1^6*Zeta[3]*
       Zeta[5])/81 + (1272608*g1^5*g2*Zeta[3]*Zeta[5])/
     243 - (36416*g1^4*g2^2*Zeta[3]*Zeta[5])/
     3 + (3901384*g1^3*g2^3*Zeta[3]*Zeta[5])/
     243 - (3290176*g1^2*g2^4*Zeta[3]*Zeta[5])/
     243 + (63154*g1*g2^5*Zeta[3]*Zeta[5])/
     9 - (455030*g2^6*Zeta[3]*Zeta[5])/
     243 + (27167*g2^7*Zeta[3]*Zeta[5])/(162*g1) - (1272608*g1^5*g2*m*
       Zeta[3]*Zeta[5])/243 + (360080*g1^4*g2^2*m*Zeta[3]*Zeta[5])/
     27 - (4734328*g1^3*g2^3*m*Zeta[3]*Zeta[5])/
     243 + (4293368*g1^2*g2^4*m*Zeta[3]*Zeta[5])/
     243 - (767482*g1*g2^5*m*Zeta[3]*Zeta[5])/
     81 + (616753*g2^6*m*Zeta[3]*Zeta[5])/
     243 - (34819*g2^7*m*Zeta[3]*Zeta[5])/(162*g1) - (32336*g1^4*g2^2*
       m^2*Zeta[3]*Zeta[5])/
     27 + (829312*g1^3*g2^3*m^2*Zeta[3]*Zeta[5])/
     243 - (330716*g1^2*g2^4*m^2*Zeta[3]*Zeta[5])/
     81 + (194288*g1*g2^5*m^2*Zeta[3]*Zeta[5])/
     81 - (305215*g2^6*m^2*Zeta[3]*Zeta[5])/
     486 + (12259*g2^7*m^2*Zeta[3]*Zeta[5])/(324*g1) + (3632*g1^3*
       g2^3*m^3*Zeta[3]*Zeta[5])/
     243 - (11044*g1^2*g2^4*m^3*Zeta[3]*Zeta[5])/
     243 + (4808*g1*g2^5*m^3*Zeta[3]*Zeta[5])/
     81 - (6077*g2^6*m^3*Zeta[3]*Zeta[5])/
     162 + (1015*g2^7*m^3*Zeta[3]*Zeta[5])/(108*g1) - (1272608*g1^5*
       g2*n*Zeta[3]*Zeta[5])/
     243 + (360080*g1^4*g2^2*n*Zeta[3]*Zeta[5])/
     27 - (4734328*g1^3*g2^3*n*Zeta[3]*Zeta[5])/
     243 + (4293368*g1^2*g2^4*n*Zeta[3]*Zeta[5])/
     243 - (767482*g1*g2^5*n*Zeta[3]*Zeta[5])/
     81 + (616753*g2^6*n*Zeta[3]*Zeta[5])/
     243 - (34819*g2^7*n*Zeta[3]*Zeta[5])/(162*g1) - (97600*g1^6*m*n*
       Zeta[3]*Zeta[5])/81 + (1409920*g1^5*g2*m*n*Zeta[3]*Zeta[5])/
     243 - (1309592*g1^4*g2^2*m*n*Zeta[3]*Zeta[5])/
     81 + (6197212*g1^3*g2^3*m*n*Zeta[3]*Zeta[5])/
     243 - (5879180*g1^2*g2^4*m*n*Zeta[3]*Zeta[5])/
     243 + (1065976*g1*g2^5*m*n*Zeta[3]*Zeta[5])/
     81 - (847691*g2^6*m*n*Zeta[3]*Zeta[5])/
     243 + (14851*g2^7*m*n*Zeta[3]*Zeta[5])/(54*g1) - (137312*g1^5*g2*
       m^2*n*Zeta[3]*Zeta[5])/
     243 + (76000*g1^4*g2^2*m^2*n*Zeta[3]*Zeta[5])/
     27 - (1446992*g1^3*g2^3*m^2*n*Zeta[3]*Zeta[5])/
     243 + (519302*g1^2*g2^4*m^2*n*Zeta[3]*Zeta[5])/
     81 - (289445*g1*g2^5*m^2*n*Zeta[3]*Zeta[5])/
     81 + (865975*g2^6*m^2*n*Zeta[3]*Zeta[5])/
     972 - (30143*g2^7*m^2*n*Zeta[3]*Zeta[5])/(648*g1) + (1352*g1^4*
       g2^2*m^3*n*Zeta[3]*Zeta[5])/
     81 - (15892*g1^3*g2^3*m^3*n*Zeta[3]*Zeta[5])/
     243 + (9302*g1^2*g2^4*m^3*n*Zeta[3]*Zeta[5])/
     81 - (9049*g1*g2^5*m^3*n*Zeta[3]*Zeta[5])/
     81 + (19259*g2^6*m^3*n*Zeta[3]*Zeta[5])/
     324 - (977*g2^7*m^3*n*Zeta[3]*Zeta[5])/(72*g1) - (32336*g1^4*
       g2^2*n^2*Zeta[3]*Zeta[5])/
     27 + (829312*g1^3*g2^3*n^2*Zeta[3]*Zeta[5])/
     243 - (330716*g1^2*g2^4*n^2*Zeta[3]*Zeta[5])/
     81 + (194288*g1*g2^5*n^2*Zeta[3]*Zeta[5])/
     81 - (305215*g2^6*n^2*Zeta[3]*Zeta[5])/
     486 + (12259*g2^7*n^2*Zeta[3]*Zeta[5])/(324*g1) - (137312*g1^5*
       g2*m*n^2*Zeta[3]*Zeta[5])/
     243 + (76000*g1^4*g2^2*m*n^2*Zeta[3]*Zeta[5])/
     27 - (1446992*g1^3*g2^3*m*n^2*Zeta[3]*Zeta[5])/
     243 + (519302*g1^2*g2^4*m*n^2*Zeta[3]*Zeta[5])/
     81 - (289445*g1*g2^5*m*n^2*Zeta[3]*Zeta[5])/
     81 + (865975*g2^6*m*n^2*Zeta[3]*Zeta[5])/
     972 - (30143*g2^7*m*n^2*Zeta[3]*Zeta[5])/(648*g1) - (20320*g1^6*
       m^2*n^2*Zeta[3]*Zeta[5])/
     243 + (135560*g1^5*g2*m^2*n^2*Zeta[3]*Zeta[5])/
     243 - (42652*g1^4*g2^2*m^2*n^2*Zeta[3]*Zeta[5])/
     27 + (22136*g1^3*g2^3*m^2*n^2*Zeta[3]*Zeta[5])/
     9 - (542344*g1^2*g2^4*m^2*n^2*Zeta[3]*Zeta[5])/
     243 + (89990*g1*g2^5*m^2*n^2*Zeta[3]*Zeta[5])/
     81 - (116399*g2^6*m^2*n^2*Zeta[3]*Zeta[5])/
     486 + (1541*g2^7*m^2*n^2*Zeta[3]*Zeta[5])/(324*g1) + (584*g1^5*
       g2*m^3*n^2*Zeta[3]*Zeta[5])/
     81 - (1012*g1^4*g2^2*m^3*n^2*Zeta[3]*Zeta[5])/
     27 + (20008*g1^3*g2^3*m^3*n^2*Zeta[3]*Zeta[5])/
     243 - (23414*g1^2*g2^4*m^3*n^2*Zeta[3]*Zeta[5])/
     243 + (5167*g1*g2^5*m^3*n^2*Zeta[3]*Zeta[5])/
     81 - (22747*g2^6*m^3*n^2*Zeta[3]*Zeta[5])/
     972 + (2543*g2^7*m^3*n^2*Zeta[3]*Zeta[5])/(648*g1) + (3632*g1^3*
       g2^3*n^3*Zeta[3]*Zeta[5])/
     243 - (11044*g1^2*g2^4*n^3*Zeta[3]*Zeta[5])/
     243 + (4808*g1*g2^5*n^3*Zeta[3]*Zeta[5])/
     81 - (6077*g2^6*n^3*Zeta[3]*Zeta[5])/
     162 + (1015*g2^7*n^3*Zeta[3]*Zeta[5])/(108*g1) + (1352*g1^4*g2^2*
       m*n^3*Zeta[3]*Zeta[5])/
     81 - (15892*g1^3*g2^3*m*n^3*Zeta[3]*Zeta[5])/
     243 + (9302*g1^2*g2^4*m*n^3*Zeta[3]*Zeta[5])/
     81 - (9049*g1*g2^5*m*n^3*Zeta[3]*Zeta[5])/
     81 + (19259*g2^6*m*n^3*Zeta[3]*Zeta[5])/
     324 - (977*g2^7*m*n^3*Zeta[3]*Zeta[5])/(72*g1) + (584*g1^5*g2*
       m^2*n^3*Zeta[3]*Zeta[5])/
     81 - (1012*g1^4*g2^2*m^2*n^3*Zeta[3]*Zeta[5])/
     27 + (20008*g1^3*g2^3*m^2*n^3*Zeta[3]*Zeta[5])/
     243 - (23414*g1^2*g2^4*m^2*n^3*Zeta[3]*Zeta[5])/
     243 + (5167*g1*g2^5*m^2*n^3*Zeta[3]*Zeta[5])/
     81 - (22747*g2^6*m^2*n^3*Zeta[3]*Zeta[5])/
     972 + (2543*g2^7*m^2*n^3*Zeta[3]*Zeta[5])/(648*g1) + (256*g1^6*
       m^3*n^3*Zeta[3]*Zeta[5])/
     243 - (584*g1^5*g2*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (1684*g1^4*g2^2*m^3*n^3*Zeta[3]*Zeta[5])/
     81 - (7748*g1^3*g2^3*m^3*n^3*Zeta[3]*Zeta[5])/
     243 + (728*g1^2*g2^4*m^3*n^3*Zeta[3]*Zeta[5])/
     27 - (926*g1*g2^5*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (358*g2^6*m^3*n^3*Zeta[3]*Zeta[5])/
     243 + (20*g2^7*m^3*n^3*Zeta[3]*Zeta[5])/(81*g1) + (25774*g1^5*
       Zeta[7])/27 - (3306904*g1^6*Zeta[7])/
     405 - (11564*g1^4*g2*Zeta[7])/9 + (16642943*g1^5*g2*Zeta[7])/
     1215 + (45815*g1^3*g2^2*Zeta[7])/
     18 - (21551810*g1^4*g2^2*Zeta[7])/
     729 - (73892*g1^2*g2^3*Zeta[7])/
     27 + (571388861*g1^3*g2^3*Zeta[7])/
     14580 + (125489*g1*g2^4*Zeta[7])/
     72 - (486411799*g1^2*g2^4*Zeta[7])/14580 - (22393*g2^5*Zeta[7])/
     36 + (1042653781*g1*g2^5*Zeta[7])/
     58320 - (326149001*g2^6*Zeta[7])/
     58320 + (79331*g2^6*Zeta[7])/(864*g1) + (185372849*g2^7*
       Zeta[7])/(233280*g1) + (11564*g1^4*g2*m*Zeta[7])/
     9 - (16642943*g1^5*g2*m*Zeta[7])/
     1215 - (50225*g1^3*g2^2*m*Zeta[7])/
     18 + (83392423*g1^4*g2^2*m*Zeta[7])/
     2430 + (89572*g1^2*g2^3*m*Zeta[7])/
     27 - (372913717*g1^3*g2^3*m*Zeta[7])/
     7290 - (55223*g1*g2^4*m*Zeta[7])/
     24 + (1390935041*g1^2*g2^4*m*Zeta[7])/
     29160 + (31213*g2^5*m*Zeta[7])/36 - (89379911*g1*g2^5*m*Zeta[7])/
     3240 + (178641071*g2^6*m*Zeta[7])/
     19440 - (12691*g2^6*m*Zeta[7])/(96*g1) - (318316139*g2^7*m*
       Zeta[7])/(233280*g1) + 
    245*g1^3*g2^2*m^2*Zeta[7] - (34659169*g1^4*g2^2*m^2*Zeta[7])/
     7290 - (15680*g1^2*g2^3*m^2*Zeta[7])/
     27 + (36391465*g1^3*g2^3*m^2*Zeta[7])/
     2916 + (10045*g1*g2^4*m^2*Zeta[7])/
     18 - (151816399*g1^2*g2^4*m^2*Zeta[7])/9720 - 
    245*g2^5*m^2*Zeta[7] + (640033013*g1*g2^5*m^2*Zeta[7])/
     58320 - (27035873*g2^6*m^2*Zeta[7])/
     6480 + (4361*g2^6*m^2*Zeta[7])/(108*g1) + (78032107*g2^7*m^2*
       Zeta[7])/(116640*g1) - (1879688*g1^3*g2^3*m^3*Zeta[7])/
     3645 + (18689213*g1^2*g2^4*m^3*Zeta[7])/
     14580 - (6164497*g1*g2^5*m^3*Zeta[7])/
     4860 + (33594869*g2^6*m^3*Zeta[7])/
     58320 - (1925797*g2^7*m^3*Zeta[7])/(19440*g1) - (5084*g1^2*g2^4*
       m^4*Zeta[7])/3645 + (872*g1*g2^5*m^4*Zeta[7])/
     405 - (107*g2^6*m^4*Zeta[7])/
     135 - (71*g2^7*m^4*Zeta[7])/(1458*g1) + (11564*g1^4*g2*n*
       Zeta[7])/9 - (16642943*g1^5*g2*n*Zeta[7])/
     1215 - (50225*g1^3*g2^2*n*Zeta[7])/
     18 + (83392423*g1^4*g2^2*n*Zeta[7])/
     2430 + (89572*g1^2*g2^3*n*Zeta[7])/
     27 - (372913717*g1^3*g2^3*n*Zeta[7])/
     7290 - (55223*g1*g2^4*n*Zeta[7])/
     24 + (1390935041*g1^2*g2^4*n*Zeta[7])/
     29160 + (31213*g2^5*n*Zeta[7])/36 - (89379911*g1*g2^5*n*Zeta[7])/
     3240 + (178641071*g2^6*n*Zeta[7])/
     19440 - (12691*g2^6*n*Zeta[7])/(96*g1) - (318316139*g2^7*n*
       Zeta[7])/(233280*g1) + 
    343*g1^5*m*n*Zeta[7] - (14313152*g1^6*m*n*Zeta[7])/
     3645 - (12838*g1^4*g2*m*n*Zeta[7])/
     9 + (61436449*g1^5*g2*m*n*Zeta[7])/
     3645 + (30380*g1^3*g2^2*m*n*Zeta[7])/
     9 - (228956039*g1^4*g2^2*m*n*Zeta[7])/
     4860 - (13034*g1^2*g2^3*m*n*Zeta[7])/
     3 + (2218298609*g1^3*g2^3*m*n*Zeta[7])/
     29160 + (229957*g1*g2^4*m*n*Zeta[7])/
     72 - (489964387*g1^2*g2^4*m*n*Zeta[7])/
     6480 - (89621*g2^5*m*n*Zeta[7])/
     72 + (199342763*g1*g2^5*m*n*Zeta[7])/
     4320 - (1869286949*g2^6*m*n*Zeta[7])/
     116640 + (18571*g2^6*m*n*Zeta[7])/(96*g1) + (21087107*g2^7*m*n*
       Zeta[7])/(8640*g1) + (1274*g1^4*g2*m^2*n*Zeta[7])/
     9 - (2301524*g1^5*g2*m^2*n*Zeta[7])/
     729 - (10535*g1^3*g2^2*m^2*n*Zeta[7])/
     18 + (19449749*g1^4*g2^2*m^2*n*Zeta[7])/
     1458 + (27734*g1^2*g2^3*m^2*n*Zeta[7])/
     27 - (98765423*g1^3*g2^3*m^2*n*Zeta[7])/
     3645 - (8036*g1*g2^4*m^2*n*Zeta[7])/
     9 + (204161821*g1^2*g2^4*m^2*n*Zeta[7])/
     6480 + (9065*g2^5*m^2*n*Zeta[7])/
     24 - (1257377147*g1*g2^5*m^2*n*Zeta[7])/
     58320 + (29480968*g2^6*m^2*n*Zeta[7])/
     3645 - (245*g2^6*m^2*n*Zeta[7])/(4*g1) - (199321501*g2^7*m^2*n*
       Zeta[7])/(155520*g1) - (7983911*g1^4*g2^2*m^3*n*Zeta[7])/
     14580 + (63559027*g1^3*g2^3*m^3*n*Zeta[7])/
     29160 - (26266657*g1^2*g2^4*m^3*n*Zeta[7])/
     7290 + (351230869*g1*g2^5*m^3*n*Zeta[7])/
     116640 - (48796423*g2^6*m^3*n*Zeta[7])/
     38880 + (96066587*g2^7*m^3*n*Zeta[7])/(466560*g1) - (9923*g1^3*
       g2^3*m^4*n*Zeta[7])/3645 + (121567*g1^2*g2^4*m^4*n*Zeta[7])/
     14580 - (17573*g1*g2^5*m^4*n*Zeta[7])/
     1944 + (4571*g2^6*m^4*n*Zeta[7])/
     1215 - (10849*g2^7*m^4*n*Zeta[7])/(29160*g1) + 
    245*g1^3*g2^2*n^2*Zeta[7] - (34659169*g1^4*g2^2*n^2*Zeta[7])/
     7290 - (15680*g1^2*g2^3*n^2*Zeta[7])/
     27 + (36391465*g1^3*g2^3*n^2*Zeta[7])/
     2916 + (10045*g1*g2^4*n^2*Zeta[7])/
     18 - (151816399*g1^2*g2^4*n^2*Zeta[7])/9720 - 
    245*g2^5*n^2*Zeta[7] + (640033013*g1*g2^5*n^2*Zeta[7])/
     58320 - (27035873*g2^6*n^2*Zeta[7])/
     6480 + (4361*g2^6*n^2*Zeta[7])/(108*g1) + (78032107*g2^7*n^2*
       Zeta[7])/(116640*g1) + (1274*g1^4*g2*m*n^2*Zeta[7])/
     9 - (2301524*g1^5*g2*m*n^2*Zeta[7])/
     729 - (10535*g1^3*g2^2*m*n^2*Zeta[7])/
     18 + (19449749*g1^4*g2^2*m*n^2*Zeta[7])/
     1458 + (27734*g1^2*g2^3*m*n^2*Zeta[7])/
     27 - (98765423*g1^3*g2^3*m*n^2*Zeta[7])/
     3645 - (8036*g1*g2^4*m*n^2*Zeta[7])/
     9 + (204161821*g1^2*g2^4*m*n^2*Zeta[7])/
     6480 + (9065*g2^5*m*n^2*Zeta[7])/
     24 - (1257377147*g1*g2^5*m*n^2*Zeta[7])/
     58320 + (29480968*g2^6*m*n^2*Zeta[7])/
     3645 - (245*g2^6*m*n^2*Zeta[7])/(4*g1) - (199321501*g2^7*m*n^2*
       Zeta[7])/(155520*g1) + (686*g1^5*m^2*n^2*Zeta[7])/
     27 - (145444*g1^6*m^2*n^2*Zeta[7])/
     243 - (1274*g1^4*g2*m^2*n^2*Zeta[7])/
     9 + (9866863*g1^5*g2*m^2*n^2*Zeta[7])/
     2916 + (6125*g1^3*g2^2*m^2*n^2*Zeta[7])/
     18 - (19016987*g1^4*g2^2*m^2*n^2*Zeta[7])/
     1944 - (4018*g1^2*g2^3*m^2*n^2*Zeta[7])/
     9 + (252713309*g1^3*g2^3*m^2*n^2*Zeta[7])/
     14580 + (2009*g1*g2^4*m^2*n^2*Zeta[7])/
     6 - (187077337*g1^2*g2^4*m^2*n^2*Zeta[7])/
     9720 - (3185*g2^5*m^2*n^2*Zeta[7])/
     24 + (251694053*g1*g2^5*m^2*n^2*Zeta[7])/
     19440 - (559926403*g2^6*m^2*n^2*Zeta[7])/
     116640 + (1127*g2^6*m^2*n^2*Zeta[7])/(54*g1) + (34930873*g2^7*
       m^2*n^2*Zeta[7])/(46656*g1) - (660767*g1^5*g2*m^3*n^2*Zeta[7])/
     2916 + (34963381*g1^4*g2^2*m^3*n^2*Zeta[7])/
     29160 - (19877677*g1^3*g2^3*m^3*n^2*Zeta[7])/
     7290 + (13128251*g1^2*g2^4*m^3*n^2*Zeta[7])/
     3888 - (8662898*g1*g2^5*m^3*n^2*Zeta[7])/
     3645 + (103893509*g2^6*m^3*n^2*Zeta[7])/
     116640 - (7100047*g2^7*m^3*n^2*Zeta[7])/(51840*g1) - (1672*g1^4*
       g2^2*m^4*n^2*Zeta[7])/729 + (4067*g1^3*g2^3*m^4*n^2*Zeta[7])/
     405 - (18847*g1^2*g2^4*m^4*n^2*Zeta[7])/
     1080 + (868343*g1*g2^5*m^4*n^2*Zeta[7])/
     58320 - (1649*g2^6*m^4*n^2*Zeta[7])/
     270 + (53471*g2^7*m^4*n^2*Zeta[7])/(58320*g1) - (1879688*g1^3*
       g2^3*n^3*Zeta[7])/3645 + (18689213*g1^2*g2^4*n^3*Zeta[7])/
     14580 - (6164497*g1*g2^5*n^3*Zeta[7])/
     4860 + (33594869*g2^6*n^3*Zeta[7])/
     58320 - (1925797*g2^7*n^3*Zeta[7])/(19440*g1) - (7983911*g1^4*
       g2^2*m*n^3*Zeta[7])/14580 + (63559027*g1^3*g2^3*m*n^3*Zeta[7])/
     29160 - (26266657*g1^2*g2^4*m*n^3*Zeta[7])/
     7290 + (351230869*g1*g2^5*m*n^3*Zeta[7])/
     116640 - (48796423*g2^6*m*n^3*Zeta[7])/
     38880 + (96066587*g2^7*m*n^3*Zeta[7])/(466560*g1) - (660767*g1^5*
       g2*m^2*n^3*Zeta[7])/
     2916 + (34963381*g1^4*g2^2*m^2*n^3*Zeta[7])/
     29160 - (19877677*g1^3*g2^3*m^2*n^3*Zeta[7])/
     7290 + (13128251*g1^2*g2^4*m^2*n^3*Zeta[7])/
     3888 - (8662898*g1*g2^5*m^2*n^3*Zeta[7])/
     3645 + (103893509*g2^6*m^2*n^3*Zeta[7])/
     116640 - (7100047*g2^7*m^2*n^3*Zeta[7])/(51840*g1) - (25339*g1^6*
       m^3*n^3*Zeta[7])/729 + (221077*g1^5*g2*m^3*n^3*Zeta[7])/
     972 - (19136359*g1^4*g2^2*m^3*n^3*Zeta[7])/
     29160 + (6265165*g1^3*g2^3*m^3*n^3*Zeta[7])/
     5832 - (12481315*g1^2*g2^4*m^3*n^3*Zeta[7])/
     11664 + (75158917*g1*g2^5*m^3*n^3*Zeta[7])/
     116640 - (12579269*g2^6*m^3*n^3*Zeta[7])/
     58320 + (3585187*g2^7*m^3*n^3*Zeta[7])/(116640*g1) - (616*g1^5*
       g2*m^4*n^3*Zeta[7])/729 + (3520*g1^4*g2^2*m^4*n^3*Zeta[7])/
     729 - (8416*g1^3*g2^3*m^4*n^3*Zeta[7])/
     729 + (429607*g1^2*g2^4*m^4*n^3*Zeta[7])/
     29160 - (614561*g1*g2^5*m^4*n^3*Zeta[7])/
     58320 + (5807*g2^6*m^4*n^3*Zeta[7])/
     1458 - (3997*g2^7*m^4*n^3*Zeta[7])/(6480*g1) - (5084*g1^2*g2^4*
       n^4*Zeta[7])/3645 + (872*g1*g2^5*n^4*Zeta[7])/
     405 - (107*g2^6*n^4*Zeta[7])/
     135 - (71*g2^7*n^4*Zeta[7])/(1458*g1) - (9923*g1^3*g2^3*m*n^4*
       Zeta[7])/3645 + (121567*g1^2*g2^4*m*n^4*Zeta[7])/
     14580 - (17573*g1*g2^5*m*n^4*Zeta[7])/
     1944 + (4571*g2^6*m*n^4*Zeta[7])/
     1215 - (10849*g2^7*m*n^4*Zeta[7])/(29160*g1) - (1672*g1^4*g2^2*
       m^2*n^4*Zeta[7])/729 + (4067*g1^3*g2^3*m^2*n^4*Zeta[7])/
     405 - (18847*g1^2*g2^4*m^2*n^4*Zeta[7])/
     1080 + (868343*g1*g2^5*m^2*n^4*Zeta[7])/
     58320 - (1649*g2^6*m^2*n^4*Zeta[7])/
     270 + (53471*g2^7*m^2*n^4*Zeta[7])/(58320*g1) - (616*g1^5*g2*m^3*
       n^4*Zeta[7])/729 + (3520*g1^4*g2^2*m^3*n^4*Zeta[7])/
     729 - (8416*g1^3*g2^3*m^3*n^4*Zeta[7])/
     729 + (429607*g1^2*g2^4*m^3*n^4*Zeta[7])/
     29160 - (614561*g1*g2^5*m^3*n^4*Zeta[7])/
     58320 + (5807*g2^6*m^3*n^4*Zeta[7])/
     1458 - (3997*g2^7*m^3*n^4*Zeta[7])/(6480*g1) - (88*g1^6*m^4*n^4*
       Zeta[7])/729 + (616*g1^5*g2*m^4*n^4*Zeta[7])/
     729 - (616*g1^4*g2^2*m^4*n^4*Zeta[7])/
     243 + (3080*g1^3*g2^3*m^4*n^4*Zeta[7])/
     729 - (3080*g1^2*g2^4*m^4*n^4*Zeta[7])/
     729 + (616*g1*g2^5*m^4*n^4*Zeta[7])/
     243 - (616*g2^6*m^4*n^4*Zeta[7])/
     729 + (88*g2^7*m^4*n^4*Zeta[7])/(729*g1) - (68824768*g1^6*
       Zeta[9])/6561 + (114820784*g1^5*g2*Zeta[9])/
     6561 - (88325632*g1^4*g2^2*Zeta[9])/
     2187 + (13451692*g1^3*g2^3*Zeta[9])/
     243 - (324769184*g1^2*g2^4*Zeta[9])/
     6561 + (61777159*g1*g2^5*Zeta[9])/2187 - (60277729*g2^6*Zeta[9])/
     6561 + (33735227*g2^7*Zeta[9])/(26244*g1) - (114820784*g1^5*g2*m*
       Zeta[9])/6561 + (99964400*g1^4*g2^2*m*Zeta[9])/
     2187 - (154163996*g1^3*g2^3*m*Zeta[9])/
     2187 + (150637186*g1^2*g2^4*m*Zeta[9])/
     2187 - (30351049*g1*g2^5*m*Zeta[9])/
     729 + (184552603*g2^6*m*Zeta[9])/
     13122 - (52928753*g2^7*m*Zeta[9])/(26244*g1) - (11638768*g1^4*
       g2^2*m^2*Zeta[9])/2187 + (33535328*g1^3*g2^3*m^2*Zeta[9])/
     2187 - (43593458*g1^2*g2^4*m^2*Zeta[9])/
     2187 + (1132960*g1*g2^5*m^2*Zeta[9])/
     81 - (22622375*g2^6*m^2*Zeta[9])/
     4374 + (5156051*g2^7*m^2*Zeta[9])/(6561*g1) - (145520*g1^3*g2^3*
       m^3*Zeta[9])/729 + (3638000*g1^2*g2^4*m^3*Zeta[9])/
     6561 - (1313932*g1*g2^5*m^3*Zeta[9])/
     2187 + (1934990*g2^6*m^3*Zeta[9])/
     6561 - (715339*g2^7*m^3*Zeta[9])/(13122*g1) - (114820784*g1^5*g2*
       n*Zeta[9])/6561 + (99964400*g1^4*g2^2*n*Zeta[9])/
     2187 - (154163996*g1^3*g2^3*n*Zeta[9])/
     2187 + (150637186*g1^2*g2^4*n*Zeta[9])/
     2187 - (30351049*g1*g2^5*n*Zeta[9])/
     729 + (184552603*g2^6*n*Zeta[9])/
     13122 - (52928753*g2^7*n*Zeta[9])/(26244*g1) - (28833632*g1^6*m*
       n*Zeta[9])/6561 + (133759832*g1^5*g2*m*n*Zeta[9])/
     6561 - (129171980*g1^4*g2^2*m*n*Zeta[9])/
     2187 + (216291392*g1^3*g2^3*m*n*Zeta[9])/
     2187 - (669865601*g1^2*g2^4*m*n*Zeta[9])/
     6561 + (93126415*g1*g2^5*m*n*Zeta[9])/
     1458 - (144856339*g2^6*m*n*Zeta[9])/
     6561 + (21095195*g2^7*m*n*Zeta[9])/(6561*g1) - (6313016*g1^5*g2*
       m^2*n*Zeta[9])/2187 + (29585932*g1^4*g2^2*m^2*n*Zeta[9])/
     2187 - (63800876*g1^3*g2^3*m^2*n*Zeta[9])/
     2187 + (75695141*g1^2*g2^4*m^2*n*Zeta[9])/
     2187 - (102803939*g1*g2^5*m^2*n*Zeta[9])/
     4374 + (112608193*g2^6*m^2*n*Zeta[9])/
     13122 - (8517746*g2^7*m^2*n*Zeta[9])/(6561*g1) - (378352*g1^4*
       g2^2*m^3*n*Zeta[9])/2187 + (1673480*g1^3*g2^3*m^3*n*Zeta[9])/
     2187 - (9131380*g1^2*g2^4*m^3*n*Zeta[9])/
     6561 + (2765494*g1*g2^5*m^3*n*Zeta[9])/
     2187 - (1241353*g2^6*m^3*n*Zeta[9])/
     2187 + (2618957*g2^7*m^3*n*Zeta[9])/(26244*g1) - (11638768*g1^4*
       g2^2*n^2*Zeta[9])/2187 + (33535328*g1^3*g2^3*n^2*Zeta[9])/
     2187 - (43593458*g1^2*g2^4*n^2*Zeta[9])/
     2187 + (1132960*g1*g2^5*n^2*Zeta[9])/
     81 - (22622375*g2^6*n^2*Zeta[9])/
     4374 + (5156051*g2^7*n^2*Zeta[9])/(6561*g1) - (6313016*g1^5*g2*m*
       n^2*Zeta[9])/2187 + (29585932*g1^4*g2^2*m*n^2*Zeta[9])/
     2187 - (63800876*g1^3*g2^3*m*n^2*Zeta[9])/
     2187 + (75695141*g1^2*g2^4*m*n^2*Zeta[9])/
     2187 - (102803939*g1*g2^5*m*n^2*Zeta[9])/
     4374 + (112608193*g2^6*m*n^2*Zeta[9])/
     13122 - (8517746*g2^7*m*n^2*Zeta[9])/(6561*g1) - (3130336*g1^6*
       m^2*n^2*Zeta[9])/6561 + (19346504*g1^5*g2*m^2*n^2*Zeta[9])/
     6561 - (6244324*g1^4*g2^2*m^2*n^2*Zeta[9])/
     729 + (96544684*g1^3*g2^3*m^2*n^2*Zeta[9])/
     6561 - (3845767*g1^2*g2^4*m^2*n^2*Zeta[9])/
     243 + (5038015*g1*g2^5*m^2*n^2*Zeta[9])/
     486 - (24567059*g2^6*m^2*n^2*Zeta[9])/
     6561 + (14867135*g2^7*m^2*n^2*Zeta[9])/(26244*g1) - (407456*g1^5*
       g2*m^3*n^2*Zeta[9])/6561 + (29104*g1^4*g2^2*m^3*n^2*Zeta[9])/
     81 - (5748040*g1^3*g2^3*m^3*n^2*Zeta[9])/
     6561 + (836740*g1^2*g2^4*m^3*n^2*Zeta[9])/
     729 - (1859018*g1*g2^5*m^3*n^2*Zeta[9])/
     2187 + (732175*g2^6*m^3*n^2*Zeta[9])/
     2187 - (1420355*g2^7*m^3*n^2*Zeta[9])/(26244*g1) - (145520*g1^3*
       g2^3*n^3*Zeta[9])/729 + (3638000*g1^2*g2^4*n^3*Zeta[9])/
     6561 - (1313932*g1*g2^5*n^3*Zeta[9])/
     2187 + (1934990*g2^6*n^3*Zeta[9])/
     6561 - (715339*g2^7*n^3*Zeta[9])/(13122*g1) - (378352*g1^4*g2^2*
       m*n^3*Zeta[9])/2187 + (1673480*g1^3*g2^3*m*n^3*Zeta[9])/
     2187 - (9131380*g1^2*g2^4*m*n^3*Zeta[9])/
     6561 + (2765494*g1*g2^5*m*n^3*Zeta[9])/
     2187 - (1241353*g2^6*m*n^3*Zeta[9])/
     2187 + (2618957*g2^7*m*n^3*Zeta[9])/(26244*g1) - (407456*g1^5*g2*
       m^2*n^3*Zeta[9])/6561 + (29104*g1^4*g2^2*m^2*n^3*Zeta[9])/
     81 - (5748040*g1^3*g2^3*m^2*n^3*Zeta[9])/
     6561 + (836740*g1^2*g2^4*m^2*n^3*Zeta[9])/
     729 - (1859018*g1*g2^5*m^2*n^3*Zeta[9])/
     2187 + (732175*g2^6*m^2*n^3*Zeta[9])/
     2187 - (1420355*g2^7*m^2*n^3*Zeta[9])/(26244*g1) - (58208*g1^6*
       m^3*n^3*Zeta[9])/6561 + (407456*g1^5*g2*m^3*n^3*Zeta[9])/
     6561 - (407456*g1^4*g2^2*m^3*n^3*Zeta[9])/
     2187 + (2037280*g1^3*g2^3*m^3*n^3*Zeta[9])/
     6561 - (2037280*g1^2*g2^4*m^3*n^3*Zeta[9])/
     6561 + (407456*g1*g2^5*m^3*n^3*Zeta[9])/
     2187 - (407456*g2^6*m^3*n^3*Zeta[9])/
     6561 + (58019*g2^7*m^3*n^3*Zeta[9])/(6561*g1));

RG[beta2] = g2*(-eps + 
    4*g1 - (82*g1^2)/9 + (821*g1^3)/27 - (19679*g1^4)/
     162 + (389095*g1^5)/729 - (72730159*g1^6)/29160 - (8*g2)/
     3 + (106*g1*g2)/9 - (1565*g1^2*g2)/27 + (73697*g1^3*g2)/
     243 - (2389139*g1^4*g2)/1458 + (791551703*g1^5*g2)/
     87480 - (11*g2^2)/2 + (5725*g1*g2^2)/108 - (398597*g1^2*g2^2)/
     972 + (8498275*g1^3*g2^2)/2916 - (1388471381*g1^4*g2^2)/
     69984 - (2021*g2^3)/108 + (275575*g1*g2^3)/
     972 - (8701115*g1^2*g2^3)/2916 + (936330071*g1^3*g2^3)/
     34992 - (205643*g2^4)/2592 + (1426945*g1*g2^4)/
     864 - (30789355583*g1^2*g2^4)/1399680 - (3009949*g2^5)/
     7776 + (35231975*g1*g2^5)/3456 - (11465585819*g2^6)/
     5598720 + (g2*m)/3 - (22*g1*g2*m)/9 + (1591*g1^2*g2*m)/
     108 - (22387*g1^3*g2*m)/243 + (836315*g1^4*g2*m)/
     1458 - (312120751*g1^5*g2*m)/87480 + (35*g2^2*m)/
     18 - (2401*g1*g2^2*m)/108 + (194641*g1^2*g2^2*m)/
     972 - (9422801*g1^3*g2^2*m)/5832 + (4295863333*g1^4*g2^2*m)/
     349920 + (4291*g2^3*m)/432 - (85375*g1*g2^3*m)/
     486 + (8113357*g1^2*g2^3*m)/3888 - (1819197787*g1^3*g2^3*m)/
     87480 + (74401*g2^4*m)/1296 - (3496439*g1*g2^4*m)/
     2592 + (13924770089*g1^2*g2^4*m)/699840 + (33019663*g2^5*m)/
     93312 - (14429009357*g1*g2^5*m)/1399680 + (4212799531*g2^6*m)/
     1866240 + (g1*g2^2*m^2)/3 - (2159*g1^2*g2^2*m^2)/
     243 + (631067*g1^3*g2^2*m^2)/5832 - (31171333*g1^4*g2^2*m^2)/
     29160 - (37*g2^3*m^2)/144 + (14269*g1*g2^3*m^2)/
     972 - (2010133*g1^2*g2^3*m^2)/7776 + (575892157*g1^3*g2^3*m^2)/
     174960 - (26293*g2^4*m^2)/3888 + (7098301*g1*g2^4*m^2)/
     31104 - (991549183*g1^2*g2^4*m^2)/233280 - (6670009*g2^5*m^2)/
     93312 + (5765342*g1*g2^5*m^2)/2187 - (202959697*g2^6*m^2)/
     311040 + (g1*g2^3*m^3)/162 + (22921*g1^2*g2^3*m^3)/
     23328 - (150023*g1^3*g2^3*m^3)/3240 - (43*g2^4*m^3)/
     7776 - (49805*g1*g2^4*m^3)/31104 + (11011661*g1^2*g2^4*m^3)/
     93312 + (30409*g2^5*m^3)/41472 - (150683263*g1*g2^5*m^3)/
     1399680 + (191206793*g2^6*m^3)/5598720 + (g1*g2^4*m^4)/
     972 + (58537*g1^2*g2^4*m^4)/349920 - (115*g2^5*m^4)/
     124416 - (77131*g1*g2^5*m^4)/279936 + (56729*g2^6*m^4)/
     466560 + (g1*g2^5*m^5)/5832 - (97*g2^6*m^5)/622080 + (g2*n)/
     3 - (22*g1*g2*n)/9 + (1591*g1^2*g2*n)/108 - (22387*g1^3*g2*n)/
     243 + (836315*g1^4*g2*n)/1458 - (312120751*g1^5*g2*n)/
     87480 + (35*g2^2*n)/18 - (2401*g1*g2^2*n)/
     108 + (194641*g1^2*g2^2*n)/972 - (9422801*g1^3*g2^2*n)/
     5832 + (4295863333*g1^4*g2^2*n)/349920 + (4291*g2^3*n)/
     432 - (85375*g1*g2^3*n)/486 + (8113357*g1^2*g2^3*n)/
     3888 - (1819197787*g1^3*g2^3*n)/87480 + (74401*g2^4*n)/
     1296 - (3496439*g1*g2^4*n)/2592 + (13924770089*g1^2*g2^4*n)/
     699840 + (33019663*g2^5*n)/93312 - (14429009357*g1*g2^5*n)/
     1399680 + (4212799531*g2^6*n)/1866240 - (5*g1^2*m*n)/
     9 + (92*g1^3*m*n)/27 - (3479*g1^4*m*n)/162 + (95588*g1^5*m*n)/
     729 - (46378889*g1^6*m*n)/58320 + (10*g1*g2*m*n)/
     9 - (1057*g1^2*g2*m*n)/108 + (37777*g1^3*g2*m*n)/
     486 - (1660021*g1^4*g2*m*n)/2916 + (175150471*g1^5*g2*m*n)/
     43740 - (13*g2^2*m*n)/18 + (217*g1*g2^2*m*n)/
     18 - (10327*g1^2*g2^2*m*n)/72 + (8094935*g1^3*g2^2*m*n)/
     5832 - (705221851*g1^4*g2^2*m*n)/58320 - (1103*g2^3*m*n)/
     216 + (40255*g1*g2^3*m*n)/324 - (1749703*g1^2*g2^3*m*n)/
     972 + (807360559*g1^3*g2^3*m*n)/38880 - (80425*g2^4*m*n)/
     1944 + (13965379*g1*g2^4*m*n)/
     11664 - (57551491759*g1^2*g2^4*m*n)/2799360 - (2517871*g2^5*m*n)/
     7776 + (15433819033*g1*g2^5*m*n)/1399680 - (1549999681*g2^6*m*n)/
     622080 - (35*g1^2*g2*m^2*n)/216 - (601*g1^3*g2*m^2*n)/
     243 + (3257*g1^4*g2*m^2*n)/81 - (9359527*g1^5*g2*m^2*n)/
     21870 + (35*g1*g2^2*m^2*n)/108 + (7493*g1^2*g2^2*m^2*n)/
     972 - (1215913*g1^3*g2^2*m^2*n)/
     7776 + (17324069*g1^4*g2^2*m^2*n)/8748 - (19*g2^3*m^2*n)/
     144 - (4637*g1*g2^3*m^2*n)/486 + (766987*g1^2*g2^3*m^2*n)/
     2916 - (165977429*g1^3*g2^3*m^2*n)/38880 + (31517*g2^4*m^2*n)/
     7776 - (19092239*g1*g2^4*m^2*n)/
     93312 + (6815534323*g1^2*g2^4*m^2*n)/
     1399680 + (22666801*g2^5*m^2*n)/
     373248 - (2006336167*g1*g2^5*m^2*n)/
     699840 + (3874979761*g2^6*m^2*n)/5598720 - (11*g1^2*g2^2*m^3*n)/
     1944 - (17093*g1^3*g2^2*m^3*n)/23328 - (4286857*g1^4*g2^2*m^3*n)/
     349920 + (11*g1*g2^3*m^3*n)/972 + (200423*g1^2*g2^3*m^3*n)/
     93312 + (2061283*g1^3*g2^3*m^3*n)/38880 - (47*g2^4*m^3*n)/
     7776 - (180275*g1*g2^4*m^3*n)/93312 - (15234173*g1^2*g2^4*m^3*n)/
     155520 + (25603*g2^5*m^3*n)/46656 + (114527327*g1*g2^5*m^3*n)/
     1399680 - (47666623*g2^6*m^3*n)/1866240 - (131*g1^2*g2^3*m^4*n)/
     93312 - (815*g1^3*g2^3*m^4*n)/17496 + (131*g1*g2^4*m^4*n)/
     46656 + (104989*g1^2*g2^4*m^4*n)/699840 - (533*g2^5*m^4*n)/
     373248 - (6773*g1*g2^5*m^4*n)/46656 + (271727*g2^6*m^4*n)/
     5598720 - (55*g1^2*g2^4*m^5*n)/186624 + (55*g1*g2^5*m^5*n)/
     93312 - (553*g2^6*m^5*n)/1866240 + (g1*g2^2*n^2)/
     3 - (2159*g1^2*g2^2*n^2)/243 + (631067*g1^3*g2^2*n^2)/
     5832 - (31171333*g1^4*g2^2*n^2)/29160 - (37*g2^3*n^2)/
     144 + (14269*g1*g2^3*n^2)/972 - (2010133*g1^2*g2^3*n^2)/
     7776 + (575892157*g1^3*g2^3*n^2)/174960 - (26293*g2^4*n^2)/
     3888 + (7098301*g1*g2^4*n^2)/31104 - (991549183*g1^2*g2^4*n^2)/
     233280 - (6670009*g2^5*n^2)/93312 + (5765342*g1*g2^5*n^2)/
     2187 - (202959697*g2^6*n^2)/311040 - (35*g1^2*g2*m*n^2)/
     216 - (601*g1^3*g2*m*n^2)/243 + (3257*g1^4*g2*m*n^2)/
     81 - (9359527*g1^5*g2*m*n^2)/21870 + (35*g1*g2^2*m*n^2)/
     108 + (7493*g1^2*g2^2*m*n^2)/972 - (1215913*g1^3*g2^2*m*n^2)/
     7776 + (17324069*g1^4*g2^2*m*n^2)/8748 - (19*g2^3*m*n^2)/
     144 - (4637*g1*g2^3*m*n^2)/486 + (766987*g1^2*g2^3*m*n^2)/
     2916 - (165977429*g1^3*g2^3*m*n^2)/38880 + (31517*g2^4*m*n^2)/
     7776 - (19092239*g1*g2^4*m*n^2)/
     93312 + (6815534323*g1^2*g2^4*m*n^2)/
     1399680 + (22666801*g2^5*m*n^2)/
     373248 - (2006336167*g1*g2^5*m*n^2)/
     699840 + (3874979761*g2^6*m*n^2)/5598720 - (13*g1^3*m^2*n^2)/
     108 - (7*g1^4*m^2*n^2)/162 + (111217*g1^5*m^2*n^2)/
     23328 - (837679*g1^6*m^2*n^2)/14580 + (13*g1^2*g2*m^2*n^2)/
     36 + (269*g1^3*g2*m^2*n^2)/972 - (35449*g1^4*g2*m^2*n^2)/
     1458 + (58698439*g1^5*g2*m^2*n^2)/174960 - (13*g1*g2^2*m^2*n^2)/
     36 - (91*g1^2*g2^2*m^2*n^2)/243 + (1144333*g1^3*g2^2*m^2*n^2)/
     23328 - (103257151*g1^4*g2^2*m^2*n^2)/116640 + (13*g2^3*m^2*n^2)/
     108 + (89*g1*g2^3*m^2*n^2)/972 - (2334581*g1^2*g2^3*m^2*n^2)/
     46656 + (941997413*g1^3*g2^3*m^2*n^2)/699840 + (7*g2^4*m^2*n^2)/
     288 + (667297*g1*g2^4*m^2*n^2)/
     23328 - (1782298573*g1^2*g2^4*m^2*n^2)/
     1399680 - (1463603*g2^5*m^2*n^2)/
     186624 + (487473497*g1*g2^5*m^2*n^2)/
     699840 - (184850887*g2^6*m^2*n^2)/1119744 - (10*g1^3*g2*m^3*n^2)/
     243 - (41093*g1^4*g2*m^3*n^2)/93312 - (123143*g1^5*g2*m^3*n^2)/
     174960 + (10*g1^2*g2^2*m^3*n^2)/81 + (88907*g1^3*g2^2*m^3*n^2)/
     46656 + (686911*g1^4*g2^2*m^3*n^2)/233280 - (10*g1*g2^3*m^3*n^2)/
     81 - (145709*g1^2*g2^3*m^3*n^2)/
     46656 - (1980593*g1^3*g2^3*m^3*n^2)/699840 + (10*g2^4*m^3*n^2)/
     243 + (106883*g1*g2^4*m^3*n^2)/
     46656 - (112573*g1^2*g2^4*m^3*n^2)/87480 - (234959*g2^5*m^3*n^2)/
     373248 + (680633*g1*g2^5*m^3*n^2)/349920 - (678017*g2^6*m^3*n^2)/
     5598720 - (547*g1^3*g2^2*m^4*n^2)/
     46656 - (225091*g1^4*g2^2*m^4*n^2)/
     699840 + (547*g1^2*g2^3*m^4*n^2)/
     15552 + (933029*g1^3*g2^3*m^4*n^2)/
     699840 - (547*g1*g2^4*m^4*n^2)/
     15552 - (2942753*g1^2*g2^4*m^4*n^2)/1399680 + (547*g2^5*m^4*n^2)/
     46656 + (34801*g1*g2^5*m^4*n^2)/23328 - (744857*g2^6*m^4*n^2)/
     1866240 - (23*g1^3*g2^3*m^5*n^2)/7776 + (23*g1^2*g2^4*m^5*n^2)/
     2592 - (23*g1*g2^5*m^5*n^2)/2592 + (23*g2^6*m^5*n^2)/
     7776 + (g1*g2^3*n^3)/162 + (22921*g1^2*g2^3*n^3)/
     23328 - (150023*g1^3*g2^3*n^3)/3240 - (43*g2^4*n^3)/
     7776 - (49805*g1*g2^4*n^3)/31104 + (11011661*g1^2*g2^4*n^3)/
     93312 + (30409*g2^5*n^3)/41472 - (150683263*g1*g2^5*n^3)/
     1399680 + (191206793*g2^6*n^3)/5598720 - (11*g1^2*g2^2*m*n^3)/
     1944 - (17093*g1^3*g2^2*m*n^3)/23328 - (4286857*g1^4*g2^2*m*n^3)/
     349920 + (11*g1*g2^3*m*n^3)/972 + (200423*g1^2*g2^3*m*n^3)/
     93312 + (2061283*g1^3*g2^3*m*n^3)/38880 - (47*g2^4*m*n^3)/
     7776 - (180275*g1*g2^4*m*n^3)/93312 - (15234173*g1^2*g2^4*m*n^3)/
     155520 + (25603*g2^5*m*n^3)/46656 + (114527327*g1*g2^5*m*n^3)/
     1399680 - (47666623*g2^6*m*n^3)/1866240 - (10*g1^3*g2*m^2*n^3)/
     243 - (41093*g1^4*g2*m^2*n^3)/93312 - (123143*g1^5*g2*m^2*n^3)/
     174960 + (10*g1^2*g2^2*m^2*n^3)/81 + (88907*g1^3*g2^2*m^2*n^3)/
     46656 + (686911*g1^4*g2^2*m^2*n^3)/233280 - (10*g1*g2^3*m^2*n^3)/
     81 - (145709*g1^2*g2^3*m^2*n^3)/
     46656 - (1980593*g1^3*g2^3*m^2*n^3)/699840 + (10*g2^4*m^2*n^3)/
     243 + (106883*g1*g2^4*m^2*n^3)/
     46656 - (112573*g1^2*g2^4*m^2*n^3)/87480 - (234959*g2^5*m^2*n^3)/
     373248 + (680633*g1*g2^5*m^2*n^3)/349920 - (678017*g2^6*m^2*n^3)/
     5598720 - (29*g1^4*m^3*n^3)/1296 - (3557*g1^5*m^3*n^3)/
     46656 + (30757*g1^6*m^3*n^3)/77760 + (29*g1^3*g2*m^3*n^3)/
     324 + (18217*g1^4*g2*m^3*n^3)/46656 - (183059*g1^5*g2*m^3*n^3)/
     77760 - (29*g1^2*g2^2*m^3*n^3)/216 - (8089*g1^3*g2^2*m^3*n^3)/
     11664 + (2761339*g1^4*g2^2*m^3*n^3)/
     559872 + (29*g1*g2^3*m^3*n^3)/324 + (2917*g1^2*g2^3*m^3*n^3)/
     5832 - (3310907*g1^3*g2^3*m^3*n^3)/699840 - (29*g2^4*m^3*n^3)/
     1296 - (4687*g1*g2^4*m^3*n^3)/
     46656 + (3521257*g1^2*g2^4*m^3*n^3)/1399680 - (953*g2^5*m^3*n^3)/
     46656 - (136409*g1*g2^5*m^3*n^3)/116640 + (2311979*g2^6*m^3*n^3)/
     5598720 - (257*g1^4*g2*m^4*n^3)/20736 - (5023*g1^5*g2*m^4*n^3)/
     38880 + (257*g1^3*g2^2*m^4*n^3)/
     5184 + (168167*g1^4*g2^2*m^4*n^3)/
     233280 - (257*g1^2*g2^3*m^4*n^3)/
     3456 - (1102343*g1^3*g2^3*m^4*n^3)/
     699840 + (257*g1*g2^4*m^4*n^3)/5184 + (394721*g1^2*g2^4*m^4*n^3)/
     233280 - (257*g2^5*m^4*n^3)/20736 - (209077*g1*g2^5*m^4*n^3)/
     233280 + (32831*g2^6*m^4*n^3)/174960 - (4313*g1^4*g2^2*m^5*n^3)/
     933120 + (4313*g1^3*g2^3*m^5*n^3)/
     233280 - (4313*g1^2*g2^4*m^5*n^3)/
     155520 + (4313*g1*g2^5*m^5*n^3)/233280 - (4313*g2^6*m^5*n^3)/
     933120 + (g1*g2^4*n^4)/972 + (58537*g1^2*g2^4*n^4)/
     349920 - (115*g2^5*n^4)/124416 - (77131*g1*g2^5*n^4)/
     279936 + (56729*g2^6*n^4)/466560 - (131*g1^2*g2^3*m*n^4)/
     93312 - (815*g1^3*g2^3*m*n^4)/17496 + (131*g1*g2^4*m*n^4)/
     46656 + (104989*g1^2*g2^4*m*n^4)/699840 - (533*g2^5*m*n^4)/
     373248 - (6773*g1*g2^5*m*n^4)/46656 + (271727*g2^6*m*n^4)/
     5598720 - (547*g1^3*g2^2*m^2*n^4)/
     46656 - (225091*g1^4*g2^2*m^2*n^4)/
     699840 + (547*g1^2*g2^3*m^2*n^4)/
     15552 + (933029*g1^3*g2^3*m^2*n^4)/
     699840 - (547*g1*g2^4*m^2*n^4)/
     15552 - (2942753*g1^2*g2^4*m^2*n^4)/1399680 + (547*g2^5*m^2*n^4)/
     46656 + (34801*g1*g2^5*m^2*n^4)/23328 - (744857*g2^6*m^2*n^4)/
     1866240 - (257*g1^4*g2*m^3*n^4)/20736 - (5023*g1^5*g2*m^3*n^4)/
     38880 + (257*g1^3*g2^2*m^3*n^4)/
     5184 + (168167*g1^4*g2^2*m^3*n^4)/
     233280 - (257*g1^2*g2^3*m^3*n^4)/
     3456 - (1102343*g1^3*g2^3*m^3*n^4)/
     699840 + (257*g1*g2^4*m^3*n^4)/5184 + (394721*g1^2*g2^4*m^3*n^4)/
     233280 - (257*g2^5*m^3*n^4)/20736 - (209077*g1*g2^5*m^3*n^4)/
     233280 + (32831*g2^6*m^3*n^4)/174960 - (61*g1^5*m^4*n^4)/
     15552 - (1123*g1^6*m^4*n^4)/38880 + (305*g1^4*g2*m^4*n^4)/
     15552 + (27019*g1^5*g2*m^4*n^4)/155520 - (305*g1^3*g2^2*m^4*n^4)/
     7776 - (8797*g1^4*g2^2*m^4*n^4)/23328 + (305*g1^2*g2^3*m^4*n^4)/
     7776 + (16271*g1^3*g2^3*m^4*n^4)/46656 - (305*g1*g2^4*m^4*n^4)/
     15552 - (341*g1^2*g2^4*m^4*n^4)/3888 + (61*g2^5*m^4*n^4)/
     15552 - (26959*g1*g2^5*m^4*n^4)/466560 + (1691*g2^6*m^4*n^4)/
     58320 - (113*g1^5*g2*m^5*n^4)/38880 + (113*g1^4*g2^2*m^5*n^4)/
     7776 - (113*g1^3*g2^3*m^5*n^4)/3888 + (113*g1^2*g2^4*m^5*n^4)/
     3888 - (113*g1*g2^5*m^5*n^4)/7776 + (113*g2^6*m^5*n^4)/
     38880 + (g1*g2^5*n^5)/5832 - (97*g2^6*n^5)/
     622080 - (55*g1^2*g2^4*m*n^5)/186624 + (55*g1*g2^5*m*n^5)/
     93312 - (553*g2^6*m*n^5)/1866240 - (23*g1^3*g2^3*m^2*n^5)/
     7776 + (23*g1^2*g2^4*m^2*n^5)/2592 - (23*g1*g2^5*m^2*n^5)/
     2592 + (23*g2^6*m^2*n^5)/7776 - (4313*g1^4*g2^2*m^3*n^5)/
     933120 + (4313*g1^3*g2^3*m^3*n^5)/
     233280 - (4313*g1^2*g2^4*m^3*n^5)/
     155520 + (4313*g1*g2^5*m^3*n^5)/233280 - (4313*g2^6*m^3*n^5)/
     933120 - (113*g1^5*g2*m^4*n^5)/38880 + (113*g1^4*g2^2*m^4*n^5)/
     7776 - (113*g1^3*g2^3*m^4*n^5)/3888 + (113*g1^2*g2^4*m^4*n^5)/
     3888 - (113*g1*g2^5*m^4*n^5)/7776 + (113*g2^6*m^4*n^5)/
     38880 - (125*g1^6*m^5*n^5)/186624 + (125*g1^5*g2*m^5*n^5)/
     31104 - (625*g1^4*g2^2*m^5*n^5)/62208 + (625*g1^3*g2^3*m^5*n^5)/
     46656 - (625*g1^2*g2^4*m^5*n^5)/62208 + (125*g1*g2^5*m^5*n^5)/
     31104 - (125*g2^6*m^5*n^5)/186624 + (4*g1^4*Pi^4)/
     9 - (13583*g1^5*Pi^4)/3645 + (477067*g1^6*Pi^4)/
     18225 - (272*g1^3*g2*Pi^4)/243 + (42623*g1^4*g2*Pi^4)/
     3645 - (356927*g1^5*g2*Pi^4)/3645 + (602*g1^2*g2^2*Pi^4)/
     405 - (145393*g1^3*g2^2*Pi^4)/7290 + (4973357*g1^4*g2^2*Pi^4)/
     24300 - (139*g1*g2^3*Pi^4)/135 + (143819*g1^2*g2^3*Pi^4)/
     7290 - (14359544*g1^3*g2^3*Pi^4)/54675 + (1409*g2^4*Pi^4)/
     4860 - (620803*g1*g2^4*Pi^4)/58320 + (181274519*g1^2*g2^4*Pi^4)/
     874800 + (141853*g2^5*Pi^4)/58320 - (81167239*g1*g2^5*Pi^4)/
     874800 + (63400171*g2^6*Pi^4)/3499200 + (76*g1^3*g2*m*Pi^4)/
     243 - (9835*g1^4*g2*m*Pi^4)/2916 + (547616*g1^5*g2*m*Pi^4)/
     18225 - (166*g1^2*g2^2*m*Pi^4)/243 + (13853*g1^3*g2^2*m*Pi^4)/
     1458 - (22641869*g1^4*g2^2*m*Pi^4)/
     218700 + (1433*g1*g2^3*m*Pi^4)/2430 - (349321*g1^2*g2^3*m*Pi^4)/
     29160 + (37592123*g1^3*g2^3*m*Pi^4)/218700 - (943*g2^4*m*Pi^4)/
     4860 + (220601*g1*g2^4*m*Pi^4)/
     29160 - (35145667*g1^2*g2^4*m*Pi^4)/218700 - (50203*g2^5*m*Pi^4)/
     25920 + (71209613*g1*g2^5*m*Pi^4)/874800 - (6799411*g2^6*m*Pi^4)/
     388800 + (16*g1^2*g2^2*m^2*Pi^4)/405 - (2696*g1^3*g2^2*m^2*Pi^4)/
     3645 + (175642*g1^4*g2^2*m^2*Pi^4)/18225 - (g1*g2^3*m^2*Pi^4)/
     15 + (50311*g1^2*g2^3*m^2*Pi^4)/
     29160 - (423979*g1^3*g2^3*m^2*Pi^4)/14580 + (143*g2^4*m^2*Pi^4)/
     4860 - (85793*g1*g2^4*m^2*Pi^4)/
     58320 + (16076323*g1^2*g2^4*m^2*Pi^4)/
     437400 + (26339*g2^5*m^2*Pi^4)/
     58320 - (2187913*g1*g2^5*m^2*Pi^4)/
     97200 + (161071*g2^6*m^2*Pi^4)/29160 - (491*g1^2*g2^3*m^3*Pi^4)/
     14580 + (185473*g1^3*g2^3*m^3*Pi^4)/
     218700 + (1669*g1*g2^4*m^3*Pi^4)/
     29160 - (458489*g1^2*g2^4*m^3*Pi^4)/
     218700 - (1969*g2^5*m^3*Pi^4)/77760 + (532813*g1*g2^5*m^3*Pi^4)/
     291600 - (1942639*g2^6*m^3*Pi^4)/3499200 + (g1*g2^4*m^4*Pi^4)/
     9720 + (3301*g1^2*g2^4*m^4*Pi^4)/874800 - (g2^5*m^4*Pi^4)/
     9720 - (5219*g1*g2^5*m^4*Pi^4)/874800 + (2287*g2^6*m^4*Pi^4)/
     874800 - (11*g1*g2^5*m^5*Pi^4)/174960 + (211*g2^6*m^5*Pi^4)/
     3499200 + (76*g1^3*g2*n*Pi^4)/243 - (9835*g1^4*g2*n*Pi^4)/
     2916 + (547616*g1^5*g2*n*Pi^4)/18225 - (166*g1^2*g2^2*n*Pi^4)/
     243 + (13853*g1^3*g2^2*n*Pi^4)/
     1458 - (22641869*g1^4*g2^2*n*Pi^4)/
     218700 + (1433*g1*g2^3*n*Pi^4)/2430 - (349321*g1^2*g2^3*n*Pi^4)/
     29160 + (37592123*g1^3*g2^3*n*Pi^4)/218700 - (943*g2^4*n*Pi^4)/
     4860 + (220601*g1*g2^4*n*Pi^4)/
     29160 - (35145667*g1^2*g2^4*n*Pi^4)/218700 - (50203*g2^5*n*Pi^4)/
     25920 + (71209613*g1*g2^5*n*Pi^4)/874800 - (6799411*g2^6*n*Pi^4)/
     388800 + (34*g1^4*m*n*Pi^4)/405 - (3296*g1^5*m*n*Pi^4)/
     3645 + (173677*g1^6*m*n*Pi^4)/21870 - (344*g1^3*g2*m*n*Pi^4)/
     1215 + (4424*g1^4*g2*m*n*Pi^4)/1215 - (2038529*g1^5*g2*m*n*Pi^4)/
     54675 + (607*g1^2*g2^2*m*n*Pi^4)/
     1215 - (3287*g1^3*g2^2*m*n*Pi^4)/
     405 + (3710603*g1^4*g2^2*m*n*Pi^4)/
     36450 - (2147*g1*g2^3*m*n*Pi^4)/
     4860 + (147361*g1^2*g2^3*m*n*Pi^4)/
     14580 - (72221321*g1^3*g2^3*m*n*Pi^4)/
     437400 + (731*g2^4*m*n*Pi^4)/4860 - (190657*g1*g2^4*m*n*Pi^4)/
     29160 + (91926809*g1^2*g2^4*m*n*Pi^4)/
     583200 + (100381*g2^5*m*n*Pi^4)/
     58320 - (28838357*g1*g2^5*m*n*Pi^4)/
     349920 + (10670053*g2^6*m*n*Pi^4)/
     583200 + (34*g1^3*g2*m^2*n*Pi^4)/
     1215 - (6523*g1^4*g2*m^2*n*Pi^4)/
     14580 + (594443*g1^5*g2*m^2*n*Pi^4)/
     109350 - (97*g1^2*g2^2*m^2*n*Pi^4)/
     1215 + (11521*g1^3*g2^2*m^2*n*Pi^4)/
     7290 - (5054849*g1^4*g2^2*m^2*n*Pi^4)/
     218700 + (98*g1*g2^3*m^2*n*Pi^4)/
     1215 - (757*g1^2*g2^3*m^2*n*Pi^4)/
     324 + (19728583*g1^3*g2^3*m^2*n*Pi^4)/
     437400 - (55*g2^4*m^2*n*Pi^4)/1944 + (96353*g1*g2^4*m^2*n*Pi^4)/
     58320 - (42004229*g1^2*g2^4*m^2*n*Pi^4)/
     874800 - (53707*g2^5*m^2*n*Pi^4)/
     116640 + (23692673*g1*g2^5*m^2*n*Pi^4)/
     874800 - (2469499*g2^6*m^2*n*Pi^4)/
     388800 - (113*g1^3*g2^2*m^3*n*Pi^4)/
     3645 + (82583*g1^4*g2^2*m^3*n*Pi^4)/
     109350 + (5161*g1^2*g2^3*m^3*n*Pi^4)/
     58320 - (202721*g1^3*g2^3*m^3*n*Pi^4)/
     72900 - (421*g1*g2^4*m^3*n*Pi^4)/
     4860 + (2354293*g1^2*g2^4*m^3*n*Pi^4)/
     583200 + (3359*g2^5*m^3*n*Pi^4)/
     116640 - (1575329*g1*g2^5*m^3*n*Pi^4)/
     583200 + (2444923*g2^6*m^3*n*Pi^4)/
     3499200 + (g1^2*g2^3*m^4*n*Pi^4)/
     2430 - (59*g1^3*g2^3*m^4*n*Pi^4)/43740 - (g1*g2^4*m^4*n*Pi^4)/
     1215 + (6863*g1^2*g2^4*m^4*n*Pi^4)/1749600 + (g2^5*m^4*n*Pi^4)/
     2430 - (733*g1*g2^5*m^4*n*Pi^4)/174960 + (1417*g2^6*m^4*n*Pi^4)/
     874800 - (59*g1^2*g2^4*m^5*n*Pi^4)/
     349920 + (59*g1*g2^5*m^5*n*Pi^4)/174960 - (593*g2^6*m^5*n*Pi^4)/
     3499200 + (16*g1^2*g2^2*n^2*Pi^4)/
     405 - (2696*g1^3*g2^2*n^2*Pi^4)/
     3645 + (175642*g1^4*g2^2*n^2*Pi^4)/18225 - (g1*g2^3*n^2*Pi^4)/
     15 + (50311*g1^2*g2^3*n^2*Pi^4)/
     29160 - (423979*g1^3*g2^3*n^2*Pi^4)/14580 + (143*g2^4*n^2*Pi^4)/
     4860 - (85793*g1*g2^4*n^2*Pi^4)/
     58320 + (16076323*g1^2*g2^4*n^2*Pi^4)/
     437400 + (26339*g2^5*n^2*Pi^4)/
     58320 - (2187913*g1*g2^5*n^2*Pi^4)/
     97200 + (161071*g2^6*n^2*Pi^4)/29160 + (34*g1^3*g2*m*n^2*Pi^4)/
     1215 - (6523*g1^4*g2*m*n^2*Pi^4)/
     14580 + (594443*g1^5*g2*m*n^2*Pi^4)/
     109350 - (97*g1^2*g2^2*m*n^2*Pi^4)/
     1215 + (11521*g1^3*g2^2*m*n^2*Pi^4)/
     7290 - (5054849*g1^4*g2^2*m*n^2*Pi^4)/
     218700 + (98*g1*g2^3*m*n^2*Pi^4)/
     1215 - (757*g1^2*g2^3*m*n^2*Pi^4)/
     324 + (19728583*g1^3*g2^3*m*n^2*Pi^4)/
     437400 - (55*g2^4*m*n^2*Pi^4)/1944 + (96353*g1*g2^4*m*n^2*Pi^4)/
     58320 - (42004229*g1^2*g2^4*m*n^2*Pi^4)/
     874800 - (53707*g2^5*m*n^2*Pi^4)/
     116640 + (23692673*g1*g2^5*m*n^2*Pi^4)/
     874800 - (2469499*g2^6*m*n^2*Pi^4)/
     388800 + (2*g1^4*m^2*n^2*Pi^4)/405 - (211*g1^5*m^2*n^2*Pi^4)/
     2916 + (1804*g1^6*m^2*n^2*Pi^4)/2187 - (8*g1^3*g2*m^2*n^2*Pi^4)/
     405 + (4951*g1^4*g2*m^2*n^2*Pi^4)/
     14580 - (54671*g1^5*g2*m^2*n^2*Pi^4)/
     12150 + (38*g1^2*g2^2*m^2*n^2*Pi^4)/
     1215 - (21599*g1^3*g2^2*m^2*n^2*Pi^4)/
     29160 + (5464151*g1^4*g2^2*m^2*n^2*Pi^4)/
     437400 - (28*g1*g2^3*m^2*n^2*Pi^4)/
     1215 + (20813*g1^2*g2^3*m^2*n^2*Pi^4)/
     23328 - (167759*g1^3*g2^3*m^2*n^2*Pi^4)/
     8100 + (8*g2^4*m^2*n^2*Pi^4)/1215 - (33043*g1*g2^4*m^2*n^2*Pi^4)/
     58320 + (8928251*g1^2*g2^4*m^2*n^2*Pi^4)/
     437400 + (1073*g2^5*m^2*n^2*Pi^4)/
     7290 - (19215191*g1*g2^5*m^2*n^2*Pi^4)/
     1749600 + (2898097*g2^6*m^2*n^2*Pi^4)/
     1166400 - (5*g1^4*g2*m^3*n^2*Pi^4)/
     432 + (3751*g1^5*g2*m^3*n^2*Pi^4)/
     14580 + (89*g1^3*g2^2*m^3*n^2*Pi^4)/
     1944 - (363917*g1^4*g2^2*m^3*n^2*Pi^4)/
     291600 - (3979*g1^2*g2^3*m^3*n^2*Pi^4)/
     58320 + (220121*g1^3*g2^3*m^3*n^2*Pi^4)/
     87480 + (331*g1*g2^4*m^3*n^2*Pi^4)/
     7290 - (1528379*g1^2*g2^4*m^3*n^2*Pi^4)/
     583200 - (265*g2^5*m^3*n^2*Pi^4)/
     23328 + (818491*g1*g2^5*m^3*n^2*Pi^4)/
     583200 - (89779*g2^6*m^3*n^2*Pi^4)/
     291600 + (g1^3*g2^2*m^4*n^2*Pi^4)/
     1620 - (4727*g1^4*g2^2*m^4*n^2*Pi^4)/
     874800 - (g1^2*g2^3*m^4*n^2*Pi^4)/
     540 + (1211*g1^3*g2^3*m^4*n^2*Pi^4)/
     58320 + (g1*g2^4*m^4*n^2*Pi^4)/
     540 - (27167*g1^2*g2^4*m^4*n^2*Pi^4)/
     874800 - (g2^5*m^4*n^2*Pi^4)/1620 + (2083*g1*g2^5*m^4*n^2*Pi^4)/
     97200 - (10097*g2^6*m^4*n^2*Pi^4)/
     1749600 - (7*g1^3*g2^3*m^5*n^2*Pi^4)/
     29160 + (7*g1^2*g2^4*m^5*n^2*Pi^4)/
     9720 - (7*g1*g2^5*m^5*n^2*Pi^4)/9720 + (7*g2^6*m^5*n^2*Pi^4)/
     29160 - (491*g1^2*g2^3*n^3*Pi^4)/
     14580 + (185473*g1^3*g2^3*n^3*Pi^4)/
     218700 + (1669*g1*g2^4*n^3*Pi^4)/
     29160 - (458489*g1^2*g2^4*n^3*Pi^4)/
     218700 - (1969*g2^5*n^3*Pi^4)/77760 + (532813*g1*g2^5*n^3*Pi^4)/
     291600 - (1942639*g2^6*n^3*Pi^4)/
     3499200 - (113*g1^3*g2^2*m*n^3*Pi^4)/
     3645 + (82583*g1^4*g2^2*m*n^3*Pi^4)/
     109350 + (5161*g1^2*g2^3*m*n^3*Pi^4)/
     58320 - (202721*g1^3*g2^3*m*n^3*Pi^4)/
     72900 - (421*g1*g2^4*m*n^3*Pi^4)/
     4860 + (2354293*g1^2*g2^4*m*n^3*Pi^4)/
     583200 + (3359*g2^5*m*n^3*Pi^4)/
     116640 - (1575329*g1*g2^5*m*n^3*Pi^4)/
     583200 + (2444923*g2^6*m*n^3*Pi^4)/
     3499200 - (5*g1^4*g2*m^2*n^3*Pi^4)/
     432 + (3751*g1^5*g2*m^2*n^3*Pi^4)/
     14580 + (89*g1^3*g2^2*m^2*n^3*Pi^4)/
     1944 - (363917*g1^4*g2^2*m^2*n^3*Pi^4)/
     291600 - (3979*g1^2*g2^3*m^2*n^3*Pi^4)/
     58320 + (220121*g1^3*g2^3*m^2*n^3*Pi^4)/
     87480 + (331*g1*g2^4*m^2*n^3*Pi^4)/
     7290 - (1528379*g1^2*g2^4*m^2*n^3*Pi^4)/
     583200 - (265*g2^5*m^2*n^3*Pi^4)/
     23328 + (818491*g1*g2^5*m^2*n^3*Pi^4)/
     583200 - (89779*g2^6*m^2*n^3*Pi^4)/
     291600 - (2*g1^5*m^3*n^3*Pi^4)/1215 + (14479*g1^6*m^3*n^3*Pi^4)/
     437400 + (g1^4*g2*m^3*n^3*Pi^4)/
     120 - (86797*g1^5*g2*m^3*n^3*Pi^4)/
     437400 - (77*g1^3*g2^2*m^3*n^3*Pi^4)/
     4860 + (48613*g1^4*g2^2*m^3*n^3*Pi^4)/
     97200 + (17*g1^2*g2^3*m^3*n^3*Pi^4)/
     1215 - (237749*g1^3*g2^3*m^3*n^3*Pi^4)/
     349920 - (g1*g2^4*m^3*n^3*Pi^4)/
     180 + (12749*g1^2*g2^4*m^3*n^3*Pi^4)/
     24300 + (7*g2^5*m^3*n^3*Pi^4)/
     9720 - (381313*g1*g2^5*m^3*n^3*Pi^4)/
     1749600 + (11039*g2^6*m^3*n^3*Pi^4)/
     291600 + (g1^4*g2*m^4*n^3*Pi^4)/
     2430 - (797*g1^5*g2*m^4*n^3*Pi^4)/
     218700 - (2*g1^3*g2^2*m^4*n^3*Pi^4)/
     1215 + (31123*g1^4*g2^2*m^4*n^3*Pi^4)/
     1749600 + (g1^2*g2^3*m^4*n^3*Pi^4)/
     405 - (63217*g1^3*g2^3*m^4*n^3*Pi^4)/
     1749600 - (2*g1*g2^4*m^4*n^3*Pi^4)/
     1215 + (66673*g1^2*g2^4*m^4*n^3*Pi^4)/
     1749600 + (g2^5*m^4*n^3*Pi^4)/
     2430 - (36307*g1*g2^5*m^4*n^3*Pi^4)/
     1749600 + (1013*g2^6*m^4*n^3*Pi^4)/
     218700 - (67*g1^4*g2^2*m^5*n^3*Pi^4)/
     349920 + (67*g1^3*g2^3*m^5*n^3*Pi^4)/
     87480 - (67*g1^2*g2^4*m^5*n^3*Pi^4)/
     58320 + (67*g1*g2^5*m^5*n^3*Pi^4)/87480 - (67*g2^6*m^5*n^3*Pi^4)/
     349920 + (g1*g2^4*n^4*Pi^4)/9720 + (3301*g1^2*g2^4*n^4*Pi^4)/
     874800 - (g2^5*n^4*Pi^4)/9720 - (5219*g1*g2^5*n^4*Pi^4)/
     874800 + (2287*g2^6*n^4*Pi^4)/874800 + (g1^2*g2^3*m*n^4*Pi^4)/
     2430 - (59*g1^3*g2^3*m*n^4*Pi^4)/43740 - (g1*g2^4*m*n^4*Pi^4)/
     1215 + (6863*g1^2*g2^4*m*n^4*Pi^4)/1749600 + (g2^5*m*n^4*Pi^4)/
     2430 - (733*g1*g2^5*m*n^4*Pi^4)/174960 + (1417*g2^6*m*n^4*Pi^4)/
     874800 + (g1^3*g2^2*m^2*n^4*Pi^4)/
     1620 - (4727*g1^4*g2^2*m^2*n^4*Pi^4)/
     874800 - (g1^2*g2^3*m^2*n^4*Pi^4)/
     540 + (1211*g1^3*g2^3*m^2*n^4*Pi^4)/
     58320 + (g1*g2^4*m^2*n^4*Pi^4)/
     540 - (27167*g1^2*g2^4*m^2*n^4*Pi^4)/
     874800 - (g2^5*m^2*n^4*Pi^4)/1620 + (2083*g1*g2^5*m^2*n^4*Pi^4)/
     97200 - (10097*g2^6*m^2*n^4*Pi^4)/
     1749600 + (g1^4*g2*m^3*n^4*Pi^4)/
     2430 - (797*g1^5*g2*m^3*n^4*Pi^4)/
     218700 - (2*g1^3*g2^2*m^3*n^4*Pi^4)/
     1215 + (31123*g1^4*g2^2*m^3*n^4*Pi^4)/
     1749600 + (g1^2*g2^3*m^3*n^4*Pi^4)/
     405 - (63217*g1^3*g2^3*m^3*n^4*Pi^4)/
     1749600 - (2*g1*g2^4*m^3*n^4*Pi^4)/
     1215 + (66673*g1^2*g2^4*m^3*n^4*Pi^4)/
     1749600 + (g2^5*m^3*n^4*Pi^4)/
     2430 - (36307*g1*g2^5*m^3*n^4*Pi^4)/
     1749600 + (1013*g2^6*m^3*n^4*Pi^4)/218700 + (g1^5*m^4*n^4*Pi^4)/
     9720 - (367*g1^6*m^4*n^4*Pi^4)/437400 - (g1^4*g2*m^4*n^4*Pi^4)/
     1944 + (869*g1^5*g2*m^4*n^4*Pi^4)/
     174960 + (g1^3*g2^2*m^4*n^4*Pi^4)/
     972 - (4501*g1^4*g2^2*m^4*n^4*Pi^4)/
     349920 - (g1^2*g2^3*m^4*n^4*Pi^4)/
     972 + (203*g1^3*g2^3*m^4*n^4*Pi^4)/
     10935 + (g1*g2^4*m^4*n^4*Pi^4)/
     1944 - (2729*g1^2*g2^4*m^4*n^4*Pi^4)/
     174960 - (g2^5*m^4*n^4*Pi^4)/9720 + (6259*g1*g2^5*m^4*n^4*Pi^4)/
     874800 - (97*g2^6*m^4*n^4*Pi^4)/
     69984 - (71*g1^5*g2*m^5*n^4*Pi^4)/
     874800 + (71*g1^4*g2^2*m^5*n^4*Pi^4)/
     174960 - (71*g1^3*g2^3*m^5*n^4*Pi^4)/
     87480 + (71*g1^2*g2^4*m^5*n^4*Pi^4)/
     87480 - (71*g1*g2^5*m^5*n^4*Pi^4)/
     174960 + (71*g2^6*m^5*n^4*Pi^4)/874800 - (11*g1*g2^5*n^5*Pi^4)/
     174960 + (211*g2^6*n^5*Pi^4)/3499200 - (59*g1^2*g2^4*m*n^5*Pi^4)/
     349920 + (59*g1*g2^5*m*n^5*Pi^4)/174960 - (593*g2^6*m*n^5*Pi^4)/
     3499200 - (7*g1^3*g2^3*m^2*n^5*Pi^4)/
     29160 + (7*g1^2*g2^4*m^2*n^5*Pi^4)/
     9720 - (7*g1*g2^5*m^2*n^5*Pi^4)/9720 + (7*g2^6*m^2*n^5*Pi^4)/
     29160 - (67*g1^4*g2^2*m^3*n^5*Pi^4)/
     349920 + (67*g1^3*g2^3*m^3*n^5*Pi^4)/
     87480 - (67*g1^2*g2^4*m^3*n^5*Pi^4)/
     58320 + (67*g1*g2^5*m^3*n^5*Pi^4)/87480 - (67*g2^6*m^3*n^5*Pi^4)/
     349920 - (71*g1^5*g2*m^4*n^5*Pi^4)/
     874800 + (71*g1^4*g2^2*m^4*n^5*Pi^4)/
     174960 - (71*g1^3*g2^3*m^4*n^5*Pi^4)/
     87480 + (71*g1^2*g2^4*m^4*n^5*Pi^4)/
     87480 - (71*g1*g2^5*m^4*n^5*Pi^4)/
     174960 + (71*g2^6*m^4*n^5*Pi^4)/874800 - (g1^6*m^5*n^5*Pi^4)/
     69984 + (g1^5*g2*m^5*n^5*Pi^4)/
     11664 - (5*g1^4*g2^2*m^5*n^5*Pi^4)/
     23328 + (5*g1^3*g2^3*m^5*n^5*Pi^4)/
     17496 - (5*g1^2*g2^4*m^5*n^5*Pi^4)/
     23328 + (g1*g2^5*m^5*n^5*Pi^4)/11664 - (g2^6*m^5*n^5*Pi^4)/
     69984 - (12700*g1^5*Pi^6)/15309 + (1863808*g1^6*Pi^6)/
     229635 + (13240*g1^4*g2*Pi^6)/5103 - (4166216*g1^5*g2*Pi^6)/
     137781 - (207670*g1^3*g2^2*Pi^6)/
     45927 + (1259098*g1^4*g2^2*Pi^6)/19683 + (211415*g1^2*g2^3*Pi^6)/
     45927 - (57789463*g1^3*g2^3*Pi^6)/688905 - (468065*g1*g2^4*Pi^6)/
     183708 + (92877623*g1^2*g2^4*Pi^6)/1377810 + (108865*g2^5*Pi^6)/
     183708 - (83973433*g1*g2^5*Pi^6)/2755620 + (2345827*g2^6*Pi^6)/
     393660 - (11825*g1^4*g2*m*Pi^6)/15309 + (6632252*g1^5*g2*m*Pi^6)/
     688905 + (33890*g1^3*g2^2*m*Pi^6)/
     15309 - (73433*g1^4*g2^2*m*Pi^6)/
     2187 - (129610*g1^2*g2^3*m*Pi^6)/
     45927 + (10989493*g1^3*g2^3*m*Pi^6)/
     196830 + (27425*g1*g2^4*m*Pi^6)/
     15309 - (47732693*g1^2*g2^4*m*Pi^6)/
     918540 - (337385*g2^5*m*Pi^6)/
     734832 + (143666239*g1*g2^5*m*Pi^6)/
     5511240 - (30376057*g2^6*m*Pi^6)/
     5511240 - (6400*g1^3*g2^2*m^2*Pi^6)/
     45927 + (125803*g1^4*g2^2*m^2*Pi^6)/
     45927 + (10135*g1^2*g2^3*m^2*Pi^6)/
     30618 - (5699747*g1^3*g2^3*m^2*Pi^6)/
     688905 - (8765*g1*g2^4*m^2*Pi^6)/
     30618 + (14374693*g1^2*g2^4*m^2*Pi^6)/
     1377810 + (32705*g2^5*m^2*Pi^6)/
     367416 - (1294519*g1*g2^5*m^2*Pi^6)/
     204120 + (16916161*g2^6*m^2*Pi^6)/
     11022480 - (200*g1^2*g2^3*m^3*Pi^6)/
     45927 + (54044*g1^3*g2^3*m^3*Pi^6)/
     229635 + (50*g1*g2^4*m^3*Pi^6)/
     6561 - (391142*g1^2*g2^4*m^3*Pi^6)/688905 - (5*g2^5*m^3*Pi^6)/
     1458 + (9617*g1*g2^5*m^3*Pi^6)/19683 - (547951*g2^6*m^3*Pi^6)/
     3674160 + (319*g1^2*g2^4*m^4*Pi^6)/
     45927 - (3383*g1*g2^5*m^4*Pi^6)/275562 + (3397*g2^6*m^4*Pi^6)/
     612360 - (11825*g1^4*g2*n*Pi^6)/15309 + (6632252*g1^5*g2*n*Pi^6)/
     688905 + (33890*g1^3*g2^2*n*Pi^6)/
     15309 - (73433*g1^4*g2^2*n*Pi^6)/
     2187 - (129610*g1^2*g2^3*n*Pi^6)/
     45927 + (10989493*g1^3*g2^3*n*Pi^6)/
     196830 + (27425*g1*g2^4*n*Pi^6)/
     15309 - (47732693*g1^2*g2^4*n*Pi^6)/
     918540 - (337385*g2^5*n*Pi^6)/
     734832 + (143666239*g1*g2^5*n*Pi^6)/
     5511240 - (30376057*g2^6*n*Pi^6)/5511240 - (2950*g1^5*m*n*Pi^6)/
     15309 + (1718846*g1^6*m*n*Pi^6)/
     688905 + (12170*g1^4*g2*m*n*Pi^6)/
     15309 - (544186*g1^5*g2*m*n*Pi^6)/
     45927 - (83285*g1^3*g2^2*m*n*Pi^6)/
     45927 + (22379411*g1^4*g2^2*m*n*Pi^6)/
     688905 + (210535*g1^2*g2^3*m*n*Pi^6)/
     91854 - (145314979*g1^3*g2^3*m*n*Pi^6)/
     2755620 - (60895*g1*g2^4*m*n*Pi^6)/
     40824 + (137647859*g1^2*g2^4*m*n*Pi^6)/
     2755620 + (96025*g2^5*m*n*Pi^6)/
     244944 - (56566033*g1*g2^5*m*n*Pi^6)/
     2204496 + (122272847*g2^6*m*n*Pi^6)/
     22044960 - (845*g1^4*g2*m^2*n*Pi^6)/
     10206 + (364598*g1^5*g2*m^2*n*Pi^6)/
     229635 + (505*g1^3*g2^2*m^2*n*Pi^6)/
     1701 - (1328257*g1^4*g2^2*m^2*n*Pi^6)/
     196830 - (162625*g1^2*g2^3*m^2*n*Pi^6)/
     367416 + (1796171*g1^3*g2^3*m^2*n*Pi^6)/
     137781 + (14410*g1*g2^4*m^2*n*Pi^6)/
     45927 - (25039787*g1^2*g2^4*m^2*n*Pi^6)/
     1837080 - (128455*g2^5*m^2*n*Pi^6)/
     1469664 + (82705201*g1*g2^5*m^2*n*Pi^6)/
     11022480 - (12580289*g2^6*m^2*n*Pi^6)/
     7348320 - (20*g1^3*g2^2*m^3*n*Pi^6)/
     6561 + (262103*g1^4*g2^2*m^3*n*Pi^6)/
     1377810 + (815*g1^2*g2^3*m^3*n*Pi^6)/
     91854 - (313099*g1^3*g2^3*m^3*n*Pi^6)/
     459270 - (20*g1*g2^4*m^3*n*Pi^6)/
     2187 + (775901*g1^2*g2^4*m^3*n*Pi^6)/
     787320 + (2395*g2^5*m^3*n*Pi^6)/
     734832 - (1228547*g1*g2^5*m^3*n*Pi^6)/
     1837080 + (55897*g2^6*m^3*n*Pi^6)/
     314928 + (928*g1^3*g2^3*m^4*n*Pi^6)/
     137781 - (5377*g1^2*g2^4*m^4*n*Pi^6)/
     275562 + (5407*g1*g2^5*m^4*n*Pi^6)/
     275562 - (4969*g2^6*m^4*n*Pi^6)/
     734832 - (6400*g1^3*g2^2*n^2*Pi^6)/
     45927 + (125803*g1^4*g2^2*n^2*Pi^6)/
     45927 + (10135*g1^2*g2^3*n^2*Pi^6)/
     30618 - (5699747*g1^3*g2^3*n^2*Pi^6)/
     688905 - (8765*g1*g2^4*n^2*Pi^6)/
     30618 + (14374693*g1^2*g2^4*n^2*Pi^6)/
     1377810 + (32705*g2^5*n^2*Pi^6)/
     367416 - (1294519*g1*g2^5*n^2*Pi^6)/
     204120 + (16916161*g2^6*n^2*Pi^6)/
     11022480 - (845*g1^4*g2*m*n^2*Pi^6)/
     10206 + (364598*g1^5*g2*m*n^2*Pi^6)/
     229635 + (505*g1^3*g2^2*m*n^2*Pi^6)/
     1701 - (1328257*g1^4*g2^2*m*n^2*Pi^6)/
     196830 - (162625*g1^2*g2^3*m*n^2*Pi^6)/
     367416 + (1796171*g1^3*g2^3*m*n^2*Pi^6)/
     137781 + (14410*g1*g2^4*m*n^2*Pi^6)/
     45927 - (25039787*g1^2*g2^4*m*n^2*Pi^6)/
     1837080 - (128455*g2^5*m*n^2*Pi^6)/
     1469664 + (82705201*g1*g2^5*m*n^2*Pi^6)/
     11022480 - (12580289*g2^6*m*n^2*Pi^6)/
     7348320 - (190*g1^5*m^2*n^2*Pi^6)/
     15309 + (166736*g1^6*m^2*n^2*Pi^6)/
     688905 + (130*g1^4*g2*m^2*n^2*Pi^6)/
     2187 - (181249*g1^5*g2*m^2*n^2*Pi^6)/
     137781 - (280*g1^3*g2^2*m^2*n^2*Pi^6)/
     2187 + (2448818*g1^4*g2^2*m^2*n^2*Pi^6)/
     688905 + (36595*g1^2*g2^3*m^2*n^2*Pi^6)/
     244944 - (7802633*g1^3*g2^3*m^2*n^2*Pi^6)/
     1377810 - (33685*g1*g2^4*m^2*n^2*Pi^6)/
     367416 + (19648709*g1^2*g2^4*m^2*n^2*Pi^6)/
     3674160 + (16985*g2^5*m^2*n^2*Pi^6)/
     734832 - (15253151*g1*g2^5*m^2*n^2*Pi^6)/
     5511240 + (477563*g2^6*m^2*n^2*Pi^6)/
     787320 - (10*g1^4*g2*m^3*n^2*Pi^6)/
     15309 + (41338*g1^5*g2*m^3*n^2*Pi^6)/
     688905 + (40*g1^3*g2^2*m^3*n^2*Pi^6)/
     15309 - (385759*g1^4*g2^2*m^3*n^2*Pi^6)/
     1377810 - (745*g1^2*g2^3*m^3*n^2*Pi^6)/
     183708 + (1023259*g1^3*g2^3*m^3*n^2*Pi^6)/
     1837080 + (265*g1*g2^4*m^3*n^2*Pi^6)/
     91854 - (3230117*g1^2*g2^4*m^3*n^2*Pi^6)/
     5511240 - (1175*g2^5*m^3*n^2*Pi^6)/
     1469664 + (3562393*g1*g2^5*m^3*n^2*Pi^6)/
     11022480 - (1628173*g2^6*m^3*n^2*Pi^6)/
     22044960 + (683*g1^4*g2^2*m^4*n^2*Pi^6)/
     229635 - (16117*g1^3*g2^3*m^4*n^2*Pi^6)/
     1377810 + (48421*g1^2*g2^4*m^4*n^2*Pi^6)/
     2755620 - (8231*g1*g2^5*m^4*n^2*Pi^6)/
     688905 + (34319*g2^6*m^4*n^2*Pi^6)/
     11022480 - (200*g1^2*g2^3*n^3*Pi^6)/
     45927 + (54044*g1^3*g2^3*n^3*Pi^6)/
     229635 + (50*g1*g2^4*n^3*Pi^6)/
     6561 - (391142*g1^2*g2^4*n^3*Pi^6)/688905 - (5*g2^5*n^3*Pi^6)/
     1458 + (9617*g1*g2^5*n^3*Pi^6)/19683 - (547951*g2^6*n^3*Pi^6)/
     3674160 - (20*g1^3*g2^2*m*n^3*Pi^6)/
     6561 + (262103*g1^4*g2^2*m*n^3*Pi^6)/
     1377810 + (815*g1^2*g2^3*m*n^3*Pi^6)/
     91854 - (313099*g1^3*g2^3*m*n^3*Pi^6)/
     459270 - (20*g1*g2^4*m*n^3*Pi^6)/
     2187 + (775901*g1^2*g2^4*m*n^3*Pi^6)/
     787320 + (2395*g2^5*m*n^3*Pi^6)/
     734832 - (1228547*g1*g2^5*m*n^3*Pi^6)/
     1837080 + (55897*g2^6*m*n^3*Pi^6)/
     314928 - (10*g1^4*g2*m^2*n^3*Pi^6)/
     15309 + (41338*g1^5*g2*m^2*n^3*Pi^6)/
     688905 + (40*g1^3*g2^2*m^2*n^3*Pi^6)/
     15309 - (385759*g1^4*g2^2*m^2*n^3*Pi^6)/
     1377810 - (745*g1^2*g2^3*m^2*n^3*Pi^6)/
     183708 + (1023259*g1^3*g2^3*m^2*n^3*Pi^6)/
     1837080 + (265*g1*g2^4*m^2*n^3*Pi^6)/
     91854 - (3230117*g1^2*g2^4*m^2*n^3*Pi^6)/
     5511240 - (1175*g2^5*m^2*n^3*Pi^6)/
     1469664 + (3562393*g1*g2^5*m^2*n^3*Pi^6)/
     11022480 - (1628173*g2^6*m^2*n^3*Pi^6)/
     22044960 + (263*g1^6*m^3*n^3*Pi^6)/
     39366 - (2921*g1^5*g2*m^3*n^3*Pi^6)/
     76545 + (22607*g1^4*g2^2*m^3*n^3*Pi^6)/
     229635 - (1598227*g1^3*g2^3*m^3*n^3*Pi^6)/
     11022480 + (463837*g1^2*g2^4*m^3*n^3*Pi^6)/
     3674160 - (44507*g1*g2^5*m^3*n^3*Pi^6)/
     734832 + (30337*g2^6*m^3*n^3*Pi^6)/
     2449440 + (19*g1^5*g2*m^4*n^3*Pi^6)/
     32805 - (263*g1^4*g2^2*m^4*n^3*Pi^6)/
     91854 + (3167*g1^3*g2^3*m^4*n^3*Pi^6)/
     551124 - (1075*g1^2*g2^4*m^4*n^3*Pi^6)/
     183708 + (185*g1*g2^5*m^4*n^3*Pi^6)/
     61236 - (1741*g2^6*m^4*n^3*Pi^6)/
     2755620 + (319*g1^2*g2^4*n^4*Pi^6)/
     45927 - (3383*g1*g2^5*n^4*Pi^6)/275562 + (3397*g2^6*n^4*Pi^6)/
     612360 + (928*g1^3*g2^3*m*n^4*Pi^6)/
     137781 - (5377*g1^2*g2^4*m*n^4*Pi^6)/
     275562 + (5407*g1*g2^5*m*n^4*Pi^6)/
     275562 - (4969*g2^6*m*n^4*Pi^6)/
     734832 + (683*g1^4*g2^2*m^2*n^4*Pi^6)/
     229635 - (16117*g1^3*g2^3*m^2*n^4*Pi^6)/
     1377810 + (48421*g1^2*g2^4*m^2*n^4*Pi^6)/
     2755620 - (8231*g1*g2^5*m^2*n^4*Pi^6)/
     688905 + (34319*g2^6*m^2*n^4*Pi^6)/
     11022480 + (19*g1^5*g2*m^3*n^4*Pi^6)/
     32805 - (263*g1^4*g2^2*m^3*n^4*Pi^6)/
     91854 + (3167*g1^3*g2^3*m^3*n^4*Pi^6)/
     551124 - (1075*g1^2*g2^4*m^3*n^4*Pi^6)/
     183708 + (185*g1*g2^5*m^3*n^4*Pi^6)/
     61236 - (1741*g2^6*m^3*n^4*Pi^6)/2755620 + (g1^6*m^4*n^4*Pi^6)/
     45927 - (2*g1^5*g2*m^4*n^4*Pi^6)/
     15309 + (26*g1^4*g2^2*m^4*n^4*Pi^6)/
     76545 - (16*g1^3*g2^3*m^4*n^4*Pi^6)/
     32805 + (31*g1^2*g2^4*m^4*n^4*Pi^6)/
     76545 - (2*g1*g2^5*m^4*n^4*Pi^6)/10935 + (8*g2^6*m^4*n^4*Pi^6)/
     229635 + (26546953*g1^6*Pi^8)/9568125 - (3686272*g1^5*g2*Pi^8)/
     354375 + (864283033*g1^4*g2^2*Pi^8)/
     38272500 - (387784861*g1^3*g2^3*Pi^8)/
     12757500 + (1283148143*g1^2*g2^4*Pi^8)/
     51030000 - (901407869*g1*g2^5*Pi^8)/
     76545000 + (54436489*g2^6*Pi^8)/
     22680000 + (19946431*g1^5*g2*m*Pi^8)/
     6378750 - (5680697*g1^4*g2^2*m*Pi^8)/
     510300 + (481950199*g1^3*g2^3*m*Pi^8)/
     25515000 - (915979427*g1^2*g2^4*m*Pi^8)/
     51030000 + (940740649*g1*g2^5*m*Pi^8)/
     102060000 - (136293571*g2^6*m*Pi^8)/
     68040000 + (2778553*g1^4*g2^2*m^2*Pi^8)/
     3827250 - (4347272*g1^3*g2^3*m^2*Pi^8)/
     1913625 + (1846519*g1^2*g2^4*m^2*Pi^8)/
     630000 - (276798553*g1*g2^5*m^2*Pi^8)/
     153090000 + (6777131*g2^6*m^2*Pi^8)/
     15309000 + (2063*g1^3*g2^3*m^3*Pi^8)/
     60750 - (146473*g1^2*g2^4*m^3*Pi^8)/
     1701000 + (777751*g1*g2^5*m^3*Pi^8)/
     10206000 - (596207*g2^6*m^3*Pi^8)/
     25515000 + (19946431*g1^5*g2*n*Pi^8)/
     6378750 - (5680697*g1^4*g2^2*n*Pi^8)/
     510300 + (481950199*g1^3*g2^3*n*Pi^8)/
     25515000 - (915979427*g1^2*g2^4*n*Pi^8)/
     51030000 + (940740649*g1*g2^5*n*Pi^8)/
     102060000 - (136293571*g2^6*n*Pi^8)/
     68040000 + (6369302*g1^6*m*n*Pi^8)/
     9568125 - (20950357*g1^5*g2*m*n*Pi^8)/
     6378750 + (29783204*g1^4*g2^2*m*n*Pi^8)/
     3189375 - (88284167*g1^3*g2^3*m*n*Pi^8)/
     5670000 + (1542282751*g1^2*g2^4*m*n*Pi^8)/
     102060000 - (40646041*g1*g2^5*m*n*Pi^8)/
     5103000 + (542498843*g2^6*m*n*Pi^8)/
     306180000 + (4393847*g1^5*g2*m^2*n*Pi^8)/
     12757500 - (1656967*g1^4*g2^2*m^2*n*Pi^8)/
     1093500 + (464000749*g1^3*g2^3*m^2*n*Pi^8)/
     153090000 - (12363643*g1^2*g2^4*m^2*n*Pi^8)/
     3780000 + (162081191*g1*g2^5*m^2*n*Pi^8)/
     87480000 - (29527681*g2^6*m^2*n*Pi^8)/
     68040000 + (35071*g1^4*g2^2*m^3*n*Pi^8)/
     1275750 - (224867*g1^3*g2^3*m^3*n*Pi^8)/
     2187000 + (431167*g1^2*g2^4*m^3*n*Pi^8)/
     2835000 - (3529793*g1*g2^5*m^3*n*Pi^8)/
     34020000 + (8357213*g2^6*m^3*n*Pi^8)/
     306180000 + (2778553*g1^4*g2^2*n^2*Pi^8)/
     3827250 - (4347272*g1^3*g2^3*n^2*Pi^8)/
     1913625 + (1846519*g1^2*g2^4*n^2*Pi^8)/
     630000 - (276798553*g1*g2^5*n^2*Pi^8)/
     153090000 + (6777131*g2^6*n^2*Pi^8)/
     15309000 + (4393847*g1^5*g2*m*n^2*Pi^8)/
     12757500 - (1656967*g1^4*g2^2*m*n^2*Pi^8)/
     1093500 + (464000749*g1^3*g2^3*m*n^2*Pi^8)/
     153090000 - (12363643*g1^2*g2^4*m*n^2*Pi^8)/
     3780000 + (162081191*g1*g2^5*m*n^2*Pi^8)/
     87480000 - (29527681*g2^6*m*n^2*Pi^8)/
     68040000 + (190817*g1^6*m^2*n^2*Pi^8)/
     4252500 - (804007*g1^5*g2*m^2*n^2*Pi^8)/
     3189375 + (26446363*g1^4*g2^2*m^2*n^2*Pi^8)/
     38272500 - (340219343*g1^3*g2^3*m^2*n^2*Pi^8)/
     306180000 + (72413119*g1^2*g2^4*m^2*n^2*Pi^8)/
     68040000 - (343925299*g1*g2^5*m^2*n^2*Pi^8)/
     612360000 + (229109*g2^6*m^2*n^2*Pi^8)/
     1822500 + (14441*g1^5*g2*m^3*n^2*Pi^8)/
     1822500 - (8252*g1^4*g2^2*m^3*n^2*Pi^8)/
     212625 + (12128377*g1^3*g2^3*m^3*n^2*Pi^8)/
     153090000 - (8538757*g1^2*g2^4*m^3*n^2*Pi^8)/
     102060000 + (1858763*g1*g2^5*m^3*n^2*Pi^8)/
     40824000 - (3117193*g2^6*m^3*n^2*Pi^8)/
     306180000 + (2063*g1^3*g2^3*n^3*Pi^8)/
     60750 - (146473*g1^2*g2^4*n^3*Pi^8)/
     1701000 + (777751*g1*g2^5*n^3*Pi^8)/
     10206000 - (596207*g2^6*n^3*Pi^8)/
     25515000 + (35071*g1^4*g2^2*m*n^3*Pi^8)/
     1275750 - (224867*g1^3*g2^3*m*n^3*Pi^8)/
     2187000 + (431167*g1^2*g2^4*m*n^3*Pi^8)/
     2835000 - (3529793*g1*g2^5*m*n^3*Pi^8)/
     34020000 + (8357213*g2^6*m*n^3*Pi^8)/
     306180000 + (14441*g1^5*g2*m^2*n^3*Pi^8)/
     1822500 - (8252*g1^4*g2^2*m^2*n^3*Pi^8)/
     212625 + (12128377*g1^3*g2^3*m^2*n^3*Pi^8)/
     153090000 - (8538757*g1^2*g2^4*m^2*n^3*Pi^8)/
     102060000 + (1858763*g1*g2^5*m^2*n^3*Pi^8)/
     40824000 - (3117193*g2^6*m^2*n^3*Pi^8)/
     306180000 + (2063*g1^6*m^3*n^3*Pi^8)/
     2551500 - (2063*g1^5*g2*m^3*n^3*Pi^8)/
     425250 + (22693*g1^4*g2^2*m^3*n^3*Pi^8)/
     1822500 - (2063*g1^3*g2^3*m^3*n^3*Pi^8)/
     118125 + (2882011*g1^2*g2^4*m^3*n^3*Pi^8)/
     204120000 - (212489*g1*g2^5*m^3*n^3*Pi^8)/
     34020000 + (26819*g2^6*m^3*n^3*Pi^8)/
     22680000 - (3580576*g1^6*Z35)/675 + (4489216*g1^5*g2*Z35)/
     225 - (29574184*g1^4*g2^2*Z35)/675 + (13422728*g1^3*g2^3*Z35)/
     225 - (11246566*g1^2*g2^4*Z35)/225 + (16052356*g1*g2^5*Z35)/
     675 - (740927*g2^6*Z35)/150 - (1308976*g1^5*g2*m*Z35)/
     225 + (188456*g1^4*g2^2*m*Z35)/9 - (8065676*g1^3*g2^3*m*Z35)/
     225 + (7732574*g1^2*g2^4*m*Z35)/225 - (4008869*g1*g2^5*m*Z35)/
     225 + (5274959*g2^6*m*Z35)/1350 - (158288*g1^4*g2^2*m^2*Z35)/
     135 + (506624*g1^3*g2^3*m^2*Z35)/
     135 - (1100518*g1^2*g2^4*m^2*Z35)/
     225 + (2033386*g1*g2^5*m^2*Z35)/675 - (98564*g2^6*m^2*Z35)/
     135 - (112*g1^3*g2^3*m^3*Z35)/5 + (284*g1^2*g2^4*m^3*Z35)/
     5 - (754*g1*g2^5*m^3*Z35)/15 + (1156*g2^6*m^3*Z35)/
     75 - (1308976*g1^5*g2*n*Z35)/225 + (188456*g1^4*g2^2*n*Z35)/
     9 - (8065676*g1^3*g2^3*n*Z35)/225 + (7732574*g1^2*g2^4*n*Z35)/
     225 - (4008869*g1*g2^5*n*Z35)/225 + (5274959*g2^6*n*Z35)/
     1350 - (737984*g1^6*m*n*Z35)/675 + (1248272*g1^5*g2*m*n*Z35)/
     225 - (3623168*g1^4*g2^2*m*n*Z35)/
     225 + (6122486*g1^3*g2^3*m*n*Z35)/
     225 - (667459*g1^2*g2^4*m*n*Z35)/25 + (639004*g1*g2^5*m*n*Z35)/
     45 - (2146483*g2^6*m*n*Z35)/675 - (103256*g1^5*g2*m^2*n*Z35)/
     225 + (281512*g1^4*g2^2*m^2*n*Z35)/
     135 - (321682*g1^3*g2^3*m^2*n*Z35)/
     75 + (117749*g1^2*g2^4*m^2*n*Z35)/
     25 - (3632797*g1*g2^5*m^2*n*Z35)/1350 + (853549*g2^6*m^2*n*Z35)/
     1350 - (272*g1^4*g2^2*m^3*n*Z35)/15 + (3052*g1^3*g2^3*m^3*n*Z35)/
     45 - (2508*g1^2*g2^4*m^3*n*Z35)/25 + (1711*g1*g2^5*m^3*n*Z35)/
     25 - (4051*g2^6*m^3*n*Z35)/225 - (158288*g1^4*g2^2*n^2*Z35)/
     135 + (506624*g1^3*g2^3*n^2*Z35)/
     135 - (1100518*g1^2*g2^4*n^2*Z35)/
     225 + (2033386*g1*g2^5*n^2*Z35)/675 - (98564*g2^6*n^2*Z35)/
     135 - (103256*g1^5*g2*m*n^2*Z35)/
     225 + (281512*g1^4*g2^2*m*n^2*Z35)/
     135 - (321682*g1^3*g2^3*m*n^2*Z35)/
     75 + (117749*g1^2*g2^4*m*n^2*Z35)/
     25 - (3632797*g1*g2^5*m*n^2*Z35)/1350 + (853549*g2^6*m*n^2*Z35)/
     1350 - (1272*g1^6*m^2*n^2*Z35)/25 + (22048*g1^5*g2*m^2*n^2*Z35)/
     75 - (544024*g1^4*g2^2*m^2*n^2*Z35)/
     675 + (863083*g1^3*g2^3*m^2*n^2*Z35)/
     675 - (545417*g1^2*g2^4*m^2*n^2*Z35)/
     450 + (862919*g1*g2^5*m^2*n^2*Z35)/
     1350 - (10808*g2^6*m^2*n^2*Z35)/75 - (392*g1^5*g2*m^3*n^2*Z35)/
     75 + (128*g1^4*g2^2*m^3*n^2*Z35)/
     5 - (11758*g1^3*g2^3*m^3*n^2*Z35)/
     225 + (4139*g1^2*g2^4*m^3*n^2*Z35)/
     75 - (901*g1*g2^5*m^3*n^2*Z35)/30 + (1511*g2^6*m^3*n^2*Z35)/
     225 - (112*g1^3*g2^3*n^3*Z35)/5 + (284*g1^2*g2^4*n^3*Z35)/
     5 - (754*g1*g2^5*n^3*Z35)/15 + (1156*g2^6*n^3*Z35)/
     75 - (272*g1^4*g2^2*m*n^3*Z35)/15 + (3052*g1^3*g2^3*m*n^3*Z35)/
     45 - (2508*g1^2*g2^4*m*n^3*Z35)/25 + (1711*g1*g2^5*m*n^3*Z35)/
     25 - (4051*g2^6*m*n^3*Z35)/225 - (392*g1^5*g2*m^2*n^3*Z35)/
     75 + (128*g1^4*g2^2*m^2*n^3*Z35)/
     5 - (11758*g1^3*g2^3*m^2*n^3*Z35)/
     225 + (4139*g1^2*g2^4*m^2*n^3*Z35)/
     75 - (901*g1*g2^5*m^2*n^3*Z35)/30 + (1511*g2^6*m^2*n^3*Z35)/
     225 - (8*g1^6*m^3*n^3*Z35)/15 + (16*g1^5*g2*m^3*n^3*Z35)/
     5 - (616*g1^4*g2^2*m^3*n^3*Z35)/75 + (288*g1^3*g2^3*m^3*n^3*Z35)/
     25 - (1397*g1^2*g2^4*m^3*n^3*Z35)/
     150 + (103*g1*g2^5*m^3*n^3*Z35)/25 - (39*g2^6*m^3*n^3*Z35)/
     50 + (224*g1^3*Zeta[3])/9 - 
    168*g1^4*Zeta[3] + (259358*g1^5*Zeta[3])/
     243 - (24155126*g1^6*Zeta[3])/3645 - 
    48*g1^2*g2*Zeta[3] + (34736*g1^3*g2*Zeta[3])/
     81 - (819118*g1^4*g2*Zeta[3])/243 + (18095186*g1^5*g2*Zeta[3])/
     729 + (136*g1*g2^2*Zeta[3])/3 - (46556*g1^2*g2^2*Zeta[3])/
     81 + (52919*g1^3*g2^2*Zeta[3])/9 - (25904461*g1^4*g2^2*Zeta[3])/
     486 - (154*g2^3*Zeta[3])/9 + (32300*g1*g2^3*Zeta[3])/
     81 - (956965*g1^2*g2^3*Zeta[3])/
     162 + (51102139*g1^3*g2^3*Zeta[3])/729 - (18349*g2^4*Zeta[3])/
     162 + (6309091*g1*g2^4*Zeta[3])/
     1944 - (183303637*g1^2*g2^4*Zeta[3])/
     3240 - (740483*g2^5*Zeta[3])/972 + (756439957*g1*g2^5*Zeta[3])/
     29160 - (606164509*g2^6*Zeta[3])/116640 + (32*g1^2*g2*m*Zeta[3])/
     3 - (8416*g1^3*g2*m*Zeta[3])/81 + (147725*g1^4*g2*m*Zeta[3])/
     162 - (27438998*g1^5*g2*m*Zeta[3])/
     3645 - (152*g1*g2^2*m*Zeta[3])/9 + (6208*g1^2*g2^2*m*Zeta[3])/
     27 - (631727*g1^3*g2^2*m*Zeta[3])/
     243 + (190934107*g1^4*g2^2*m*Zeta[3])/7290 + (67*g2^3*m*Zeta[3])/
     9 - (16142*g1*g2^3*m*Zeta[3])/81 + (543025*g1^2*g2^3*m*Zeta[3])/
     162 - (161829691*g1^3*g2^3*m*Zeta[3])/
     3645 + (5189*g2^4*m*Zeta[3])/81 - (1051825*g1*g2^4*m*Zeta[3])/
     486 + (123730373*g1^2*g2^4*m*Zeta[3])/
     2916 + (163379*g2^5*m*Zeta[3])/
     288 - (640091287*g1*g2^5*m*Zeta[3])/
     29160 + (186766133*g2^6*m*Zeta[3])/
     38880 - (836*g1^2*g2^2*m^2*Zeta[3])/
     81 + (42466*g1^3*g2^2*m^2*Zeta[3])/
     243 - (7998868*g1^4*g2^2*m^2*Zeta[3])/
     3645 + (455*g1*g2^3*m^2*Zeta[3])/
     27 - (135551*g1^2*g2^3*m^2*Zeta[3])/
     324 + (2737622*g1^3*g2^3*m^2*Zeta[3])/
     405 - (1201*g2^4*m^2*Zeta[3])/162 + (19699*g1*g2^4*m^2*Zeta[3])/
     54 - (253906451*g1^2*g2^4*m^2*Zeta[3])/
     29160 - (36569*g2^5*m^2*Zeta[3])/
     324 + (3928562*g1*g2^5*m^2*Zeta[3])/
     729 - (30940775*g2^6*m^2*Zeta[3])/23328 + (g1*g2^3*m^3*Zeta[3])/
     27 + (419*g1^2*g2^3*m^3*Zeta[3])/
     243 - (436888*g1^3*g2^3*m^3*Zeta[3])/3645 - (g2^4*m^3*Zeta[3])/
     27 - (197*g1*g2^4*m^3*Zeta[3])/
     72 + (870889*g1^2*g2^4*m^3*Zeta[3])/
     2916 + (599*g2^5*m^3*Zeta[3])/
     486 - (3869387*g1*g2^5*m^3*Zeta[3])/
     14580 + (9608039*g2^6*m^3*Zeta[3])/
     116640 - (11*g1*g2^4*m^4*Zeta[3])/
     486 + (8993*g1^2*g2^4*m^4*Zeta[3])/7290 + (167*g2^5*m^4*Zeta[3])/
     7776 - (2149*g1*g2^5*m^4*Zeta[3])/972 + (38459*g2^6*m^4*Zeta[3])/
     38880 + (g1*g2^5*m^5*Zeta[3])/324 - (109*g2^6*m^5*Zeta[3])/
     38880 + (32*g1^2*g2*n*Zeta[3])/3 - (8416*g1^3*g2*n*Zeta[3])/
     81 + (147725*g1^4*g2*n*Zeta[3])/
     162 - (27438998*g1^5*g2*n*Zeta[3])/
     3645 - (152*g1*g2^2*n*Zeta[3])/9 + (6208*g1^2*g2^2*n*Zeta[3])/
     27 - (631727*g1^3*g2^2*n*Zeta[3])/
     243 + (190934107*g1^4*g2^2*n*Zeta[3])/7290 + (67*g2^3*n*Zeta[3])/
     9 - (16142*g1*g2^3*n*Zeta[3])/81 + (543025*g1^2*g2^3*n*Zeta[3])/
     162 - (161829691*g1^3*g2^3*n*Zeta[3])/
     3645 + (5189*g2^4*n*Zeta[3])/81 - (1051825*g1*g2^4*n*Zeta[3])/
     486 + (123730373*g1^2*g2^4*n*Zeta[3])/
     2916 + (163379*g2^5*n*Zeta[3])/
     288 - (640091287*g1*g2^5*n*Zeta[3])/
     29160 + (186766133*g2^6*n*Zeta[3])/38880 + (16*g1^3*m*n*Zeta[3])/
     9 - (560*g1^4*m*n*Zeta[3])/27 + (15742*g1^5*m*n*Zeta[3])/
     81 - (5964733*g1^6*m*n*Zeta[3])/3645 - (16*g1^2*g2*m*n*Zeta[3])/
     3 + (220*g1^3*g2*m*n*Zeta[3])/3 - (22046*g1^4*g2*m*n*Zeta[3])/
     27 + (29156636*g1^5*g2*m*n*Zeta[3])/
     3645 + (64*g1*g2^2*m*n*Zeta[3])/9 - (3574*g1^2*g2^2*m*n*Zeta[3])/
     27 + (463943*g1^3*g2^2*m*n*Zeta[3])/
     243 - (167754707*g1^4*g2^2*m*n*Zeta[3])/
     7290 - (59*g2^3*m*n*Zeta[3])/18 + (3107*g1*g2^3*m*n*Zeta[3])/
     27 - (4762873*g1^2*g2^3*m*n*Zeta[3])/
     1944 + (281872291*g1^3*g2^3*m*n*Zeta[3])/
     7290 - (6203*g2^4*m*n*Zeta[3])/
     162 + (264191*g1*g2^4*m*n*Zeta[3])/
     162 - (147621095*g1^2*g2^4*m*n*Zeta[3])/
     3888 - (3429421*g2^5*m*n*Zeta[3])/
     7776 + (591987991*g1*g2^5*m*n*Zeta[3])/
     29160 - (133535797*g2^6*m*n*Zeta[3])/
     29160 - (134*g1^3*g2*m^2*n*Zeta[3])/
     27 + (6454*g1^4*g2*m^2*n*Zeta[3])/
     81 - (3563398*g1^5*g2*m^2*n*Zeta[3])/
     3645 + (383*g1^2*g2^2*m^2*n*Zeta[3])/
     27 - (143075*g1^3*g2^2*m^2*n*Zeta[3])/
     486 + (6323873*g1^4*g2^2*m^2*n*Zeta[3])/
     1458 - (1190*g1*g2^3*m^2*n*Zeta[3])/
     81 + (441623*g1^2*g2^3*m^2*n*Zeta[3])/
     972 - (14287601*g1^3*g2^3*m^2*n*Zeta[3])/
     1620 + (430*g2^4*m^2*n*Zeta[3])/
     81 - (641155*g1*g2^4*m^2*n*Zeta[3])/
     1944 + (140504551*g1^2*g2^4*m^2*n*Zeta[3])/
     14580 + (363463*g2^5*m^2*n*Zeta[3])/
     3888 - (322045507*g1*g2^5*m^2*n*Zeta[3])/
     58320 + (76338761*g2^6*m^2*n*Zeta[3])/
     58320 + (g1^2*g2^2*m^3*n*Zeta[3])/
     9 + (107*g1^3*g2^2*m^3*n*Zeta[3])/
     486 - (268819*g1^4*g2^2*m^3*n*Zeta[3])/
     3645 - (2*g1*g2^3*m^3*n*Zeta[3])/
     9 - (661*g1^2*g2^3*m^3*n*Zeta[3])/
     972 + (227257*g1^3*g2^3*m^3*n*Zeta[3])/
     810 + (g2^4*m^3*n*Zeta[3])/9 + (163*g1*g2^4*m^3*n*Zeta[3])/
     216 - (1655251*g1^2*g2^4*m^3*n*Zeta[3])/
     3888 - (2257*g2^5*m^3*n*Zeta[3])/
     7776 + (3474089*g1*g2^5*m^3*n*Zeta[3])/
     11664 - (2351149*g2^6*m^3*n*Zeta[3])/
     29160 - (91*g1^2*g2^3*m^4*n*Zeta[3])/
     1944 + (7939*g1^3*g2^3*m^4*n*Zeta[3])/
     3645 + (91*g1*g2^4*m^4*n*Zeta[3])/
     972 - (122773*g1^2*g2^4*m^4*n*Zeta[3])/
     19440 - (367*g2^5*m^4*n*Zeta[3])/
     7776 + (45883*g1*g2^5*m^4*n*Zeta[3])/
     7290 - (62207*g2^6*m^4*n*Zeta[3])/
     29160 + (g1^2*g2^4*m^5*n*Zeta[3])/
     11664 - (g1*g2^5*m^5*n*Zeta[3])/5832 + (23*g2^6*m^5*n*Zeta[3])/
     116640 - (836*g1^2*g2^2*n^2*Zeta[3])/
     81 + (42466*g1^3*g2^2*n^2*Zeta[3])/
     243 - (7998868*g1^4*g2^2*n^2*Zeta[3])/
     3645 + (455*g1*g2^3*n^2*Zeta[3])/
     27 - (135551*g1^2*g2^3*n^2*Zeta[3])/
     324 + (2737622*g1^3*g2^3*n^2*Zeta[3])/
     405 - (1201*g2^4*n^2*Zeta[3])/162 + (19699*g1*g2^4*n^2*Zeta[3])/
     54 - (253906451*g1^2*g2^4*n^2*Zeta[3])/
     29160 - (36569*g2^5*n^2*Zeta[3])/
     324 + (3928562*g1*g2^5*n^2*Zeta[3])/
     729 - (30940775*g2^6*n^2*Zeta[3])/
     23328 - (134*g1^3*g2*m*n^2*Zeta[3])/
     27 + (6454*g1^4*g2*m*n^2*Zeta[3])/
     81 - (3563398*g1^5*g2*m*n^2*Zeta[3])/
     3645 + (383*g1^2*g2^2*m*n^2*Zeta[3])/
     27 - (143075*g1^3*g2^2*m*n^2*Zeta[3])/
     486 + (6323873*g1^4*g2^2*m*n^2*Zeta[3])/
     1458 - (1190*g1*g2^3*m*n^2*Zeta[3])/
     81 + (441623*g1^2*g2^3*m*n^2*Zeta[3])/
     972 - (14287601*g1^3*g2^3*m*n^2*Zeta[3])/
     1620 + (430*g2^4*m*n^2*Zeta[3])/
     81 - (641155*g1*g2^4*m*n^2*Zeta[3])/
     1944 + (140504551*g1^2*g2^4*m*n^2*Zeta[3])/
     14580 + (363463*g2^5*m*n^2*Zeta[3])/
     3888 - (322045507*g1*g2^5*m*n^2*Zeta[3])/
     58320 + (76338761*g2^6*m*n^2*Zeta[3])/
     58320 - (8*g1^4*m^2*n^2*Zeta[3])/9 + (2785*g1^5*m^2*n^2*Zeta[3])/
     243 - (328069*g1^6*m^2*n^2*Zeta[3])/
     2430 + (32*g1^3*g2*m^2*n^2*Zeta[3])/
     9 - (27515*g1^4*g2*m^2*n^2*Zeta[3])/
     486 + (1120291*g1^5*g2*m^2*n^2*Zeta[3])/
     1458 - (148*g1^2*g2^2*m^2*n^2*Zeta[3])/
     27 + (13277*g1^3*g2^2*m^2*n^2*Zeta[3])/
     108 - (61646653*g1^4*g2^2*m^2*n^2*Zeta[3])/
     29160 + (104*g1*g2^3*m^2*n^2*Zeta[3])/
     27 - (553459*g1^2*g2^3*m^2*n^2*Zeta[3])/
     3888 + (99195893*g1^3*g2^3*m^2*n^2*Zeta[3])/
     29160 - (83*g2^4*m^2*n^2*Zeta[3])/
     81 + (168641*g1*g2^4*m^2*n^2*Zeta[3])/
     1944 - (191316859*g1^2*g2^4*m^2*n^2*Zeta[3])/
     58320 - (170929*g2^5*m^2*n^2*Zeta[3])/
     7776 + (3789497*g1*g2^5*m^2*n^2*Zeta[3])/
     2160 - (15552349*g2^6*m^2*n^2*Zeta[3])/
     38880 + (g1^3*g2*m^3*n^2*Zeta[3])/
     9 - (92*g1^4*g2*m^3*n^2*Zeta[3])/
     243 - (141451*g1^5*g2*m^3*n^2*Zeta[3])/
     7290 - (g1^2*g2^2*m^3*n^2*Zeta[3])/
     3 + (337*g1^3*g2^2*m^3*n^2*Zeta[3])/
     243 + (2858773*g1^4*g2^2*m^3*n^2*Zeta[3])/
     29160 + (g1*g2^3*m^3*n^2*Zeta[3])/
     3 - (3929*g1^2*g2^3*m^3*n^2*Zeta[3])/
     1944 - (1180673*g1^3*g2^3*m^3*n^2*Zeta[3])/
     5832 - (g2^4*m^3*n^2*Zeta[3])/9 + (1357*g1*g2^4*m^3*n^2*Zeta[3])/
     972 + (3106817*g1^2*g2^4*m^3*n^2*Zeta[3])/
     14580 - (1033*g2^5*m^3*n^2*Zeta[3])/
     2592 - (3343241*g1*g2^5*m^3*n^2*Zeta[3])/
     29160 + (591953*g2^6*m^3*n^2*Zeta[3])/
     23328 - (47*g1^3*g2^2*m^4*n^2*Zeta[3])/
     972 + (421*g1^4*g2^2*m^4*n^2*Zeta[3])/
     243 + (47*g1^2*g2^3*m^4*n^2*Zeta[3])/
     324 - (33469*g1^3*g2^3*m^4*n^2*Zeta[3])/
     4860 - (47*g1*g2^4*m^4*n^2*Zeta[3])/
     324 + (606377*g1^2*g2^4*m^4*n^2*Zeta[3])/
     58320 + (47*g2^5*m^4*n^2*Zeta[3])/
     972 - (41203*g1*g2^5*m^4*n^2*Zeta[3])/
     5832 + (42683*g2^6*m^4*n^2*Zeta[3])/
     23328 - (5*g1^3*g2^3*m^5*n^2*Zeta[3])/
     729 + (5*g1^2*g2^4*m^5*n^2*Zeta[3])/
     243 - (5*g1*g2^5*m^5*n^2*Zeta[3])/243 + (5*g2^6*m^5*n^2*Zeta[3])/
     729 + (g1*g2^3*n^3*Zeta[3])/27 + (419*g1^2*g2^3*n^3*Zeta[3])/
     243 - (436888*g1^3*g2^3*n^3*Zeta[3])/3645 - (g2^4*n^3*Zeta[3])/
     27 - (197*g1*g2^4*n^3*Zeta[3])/
     72 + (870889*g1^2*g2^4*n^3*Zeta[3])/
     2916 + (599*g2^5*n^3*Zeta[3])/
     486 - (3869387*g1*g2^5*n^3*Zeta[3])/
     14580 + (9608039*g2^6*n^3*Zeta[3])/
     116640 + (g1^2*g2^2*m*n^3*Zeta[3])/
     9 + (107*g1^3*g2^2*m*n^3*Zeta[3])/
     486 - (268819*g1^4*g2^2*m*n^3*Zeta[3])/
     3645 - (2*g1*g2^3*m*n^3*Zeta[3])/
     9 - (661*g1^2*g2^3*m*n^3*Zeta[3])/
     972 + (227257*g1^3*g2^3*m*n^3*Zeta[3])/
     810 + (g2^4*m*n^3*Zeta[3])/9 + (163*g1*g2^4*m*n^3*Zeta[3])/
     216 - (1655251*g1^2*g2^4*m*n^3*Zeta[3])/
     3888 - (2257*g2^5*m*n^3*Zeta[3])/
     7776 + (3474089*g1*g2^5*m*n^3*Zeta[3])/
     11664 - (2351149*g2^6*m*n^3*Zeta[3])/
     29160 + (g1^3*g2*m^2*n^3*Zeta[3])/
     9 - (92*g1^4*g2*m^2*n^3*Zeta[3])/
     243 - (141451*g1^5*g2*m^2*n^3*Zeta[3])/
     7290 - (g1^2*g2^2*m^2*n^3*Zeta[3])/
     3 + (337*g1^3*g2^2*m^2*n^3*Zeta[3])/
     243 + (2858773*g1^4*g2^2*m^2*n^3*Zeta[3])/
     29160 + (g1*g2^3*m^2*n^3*Zeta[3])/
     3 - (3929*g1^2*g2^3*m^2*n^3*Zeta[3])/
     1944 - (1180673*g1^3*g2^3*m^2*n^3*Zeta[3])/
     5832 - (g2^4*m^2*n^3*Zeta[3])/9 + (1357*g1*g2^4*m^2*n^3*Zeta[3])/
     972 + (3106817*g1^2*g2^4*m^2*n^3*Zeta[3])/
     14580 - (1033*g2^5*m^2*n^3*Zeta[3])/
     2592 - (3343241*g1*g2^5*m^2*n^3*Zeta[3])/
     29160 + (591953*g2^6*m^2*n^3*Zeta[3])/
     23328 + (g1^4*m^3*n^3*Zeta[3])/27 - (151*g1^5*m^3*n^3*Zeta[3])/
     972 - (9079*g1^6*m^3*n^3*Zeta[3])/
     4860 - (4*g1^3*g2*m^3*n^3*Zeta[3])/
     27 + (733*g1^4*g2*m^3*n^3*Zeta[3])/
     972 + (8549*g1^5*g2*m^3*n^3*Zeta[3])/
     729 + (2*g1^2*g2^2*m^3*n^3*Zeta[3])/
     9 - (1591*g1^3*g2^2*m^3*n^3*Zeta[3])/
     972 - (816509*g1^4*g2^2*m^3*n^3*Zeta[3])/
     29160 - (4*g1*g2^3*m^3*n^3*Zeta[3])/
     27 + (1885*g1^2*g2^3*m^3*n^3*Zeta[3])/
     972 + (630559*g1^3*g2^3*m^3*n^3*Zeta[3])/
     19440 + (g2^4*m^3*n^3*Zeta[3])/
     27 - (587*g1*g2^4*m^3*n^3*Zeta[3])/
     486 - (1072247*g1^2*g2^4*m^3*n^3*Zeta[3])/
     58320 + (149*g2^5*m^3*n^3*Zeta[3])/
     486 + (78541*g1*g2^5*m^3*n^3*Zeta[3])/
     19440 + (2539*g2^6*m^3*n^3*Zeta[3])/
     29160 - (97*g1^4*g2*m^4*n^3*Zeta[3])/
     3888 + (10453*g1^5*g2*m^4*n^3*Zeta[3])/
     14580 + (97*g1^3*g2^2*m^4*n^3*Zeta[3])/
     972 - (70211*g1^4*g2^2*m^4*n^3*Zeta[3])/
     19440 - (97*g1^2*g2^3*m^4*n^3*Zeta[3])/
     648 + (42595*g1^3*g2^3*m^4*n^3*Zeta[3])/
     5832 + (97*g1*g2^4*m^4*n^3*Zeta[3])/
     972 - (108043*g1^2*g2^4*m^4*n^3*Zeta[3])/
     14580 - (97*g2^5*m^4*n^3*Zeta[3])/
     3888 + (36661*g1*g2^5*m^4*n^3*Zeta[3])/
     9720 - (44923*g2^6*m^4*n^3*Zeta[3])/
     58320 - (61*g1^4*g2^2*m^5*n^3*Zeta[3])/
     6480 + (61*g1^3*g2^3*m^5*n^3*Zeta[3])/
     1620 - (61*g1^2*g2^4*m^5*n^3*Zeta[3])/
     1080 + (61*g1*g2^5*m^5*n^3*Zeta[3])/
     1620 - (61*g2^6*m^5*n^3*Zeta[3])/6480 - (11*g1*g2^4*n^4*Zeta[3])/
     486 + (8993*g1^2*g2^4*n^4*Zeta[3])/7290 + (167*g2^5*n^4*Zeta[3])/
     7776 - (2149*g1*g2^5*n^4*Zeta[3])/972 + (38459*g2^6*n^4*Zeta[3])/
     38880 - (91*g1^2*g2^3*m*n^4*Zeta[3])/
     1944 + (7939*g1^3*g2^3*m*n^4*Zeta[3])/
     3645 + (91*g1*g2^4*m*n^4*Zeta[3])/
     972 - (122773*g1^2*g2^4*m*n^4*Zeta[3])/
     19440 - (367*g2^5*m*n^4*Zeta[3])/
     7776 + (45883*g1*g2^5*m*n^4*Zeta[3])/
     7290 - (62207*g2^6*m*n^4*Zeta[3])/
     29160 - (47*g1^3*g2^2*m^2*n^4*Zeta[3])/
     972 + (421*g1^4*g2^2*m^2*n^4*Zeta[3])/
     243 + (47*g1^2*g2^3*m^2*n^4*Zeta[3])/
     324 - (33469*g1^3*g2^3*m^2*n^4*Zeta[3])/
     4860 - (47*g1*g2^4*m^2*n^4*Zeta[3])/
     324 + (606377*g1^2*g2^4*m^2*n^4*Zeta[3])/
     58320 + (47*g2^5*m^2*n^4*Zeta[3])/
     972 - (41203*g1*g2^5*m^2*n^4*Zeta[3])/
     5832 + (42683*g2^6*m^2*n^4*Zeta[3])/
     23328 - (97*g1^4*g2*m^3*n^4*Zeta[3])/
     3888 + (10453*g1^5*g2*m^3*n^4*Zeta[3])/
     14580 + (97*g1^3*g2^2*m^3*n^4*Zeta[3])/
     972 - (70211*g1^4*g2^2*m^3*n^4*Zeta[3])/
     19440 - (97*g1^2*g2^3*m^3*n^4*Zeta[3])/
     648 + (42595*g1^3*g2^3*m^3*n^4*Zeta[3])/
     5832 + (97*g1*g2^4*m^3*n^4*Zeta[3])/
     972 - (108043*g1^2*g2^4*m^3*n^4*Zeta[3])/
     14580 - (97*g2^5*m^3*n^4*Zeta[3])/
     3888 + (36661*g1*g2^5*m^3*n^4*Zeta[3])/
     9720 - (44923*g2^6*m^3*n^4*Zeta[3])/
     58320 - (5*g1^5*m^4*n^4*Zeta[3])/
     972 + (3823*g1^6*m^4*n^4*Zeta[3])/
     29160 + (25*g1^4*g2*m^4*n^4*Zeta[3])/
     972 - (22969*g1^5*g2*m^4*n^4*Zeta[3])/
     29160 - (25*g1^3*g2^2*m^4*n^4*Zeta[3])/
     486 + (37669*g1^4*g2^2*m^4*n^4*Zeta[3])/
     19440 + (25*g1^2*g2^3*m^4*n^4*Zeta[3])/
     486 - (9098*g1^3*g2^3*m^4*n^4*Zeta[3])/
     3645 - (25*g1*g2^4*m^4*n^4*Zeta[3])/
     972 + (12919*g1^2*g2^4*m^4*n^4*Zeta[3])/
     7290 + (5*g2^5*m^4*n^4*Zeta[3])/
     972 - (2123*g1*g2^5*m^4*n^4*Zeta[3])/
     3240 + (127*g2^6*m^4*n^4*Zeta[3])/
     1296 - (77*g1^5*g2*m^5*n^4*Zeta[3])/
     14580 + (77*g1^4*g2^2*m^5*n^4*Zeta[3])/
     2916 - (77*g1^3*g2^3*m^5*n^4*Zeta[3])/
     1458 + (77*g1^2*g2^4*m^5*n^4*Zeta[3])/
     1458 - (77*g1*g2^5*m^5*n^4*Zeta[3])/
     2916 + (77*g2^6*m^5*n^4*Zeta[3])/14580 + (g1*g2^5*n^5*Zeta[3])/
     324 - (109*g2^6*n^5*Zeta[3])/38880 + (g1^2*g2^4*m*n^5*Zeta[3])/
     11664 - (g1*g2^5*m*n^5*Zeta[3])/5832 + (23*g2^6*m*n^5*Zeta[3])/
     116640 - (5*g1^3*g2^3*m^2*n^5*Zeta[3])/
     729 + (5*g1^2*g2^4*m^2*n^5*Zeta[3])/
     243 - (5*g1*g2^5*m^2*n^5*Zeta[3])/243 + (5*g2^6*m^2*n^5*Zeta[3])/
     729 - (61*g1^4*g2^2*m^3*n^5*Zeta[3])/
     6480 + (61*g1^3*g2^3*m^3*n^5*Zeta[3])/
     1620 - (61*g1^2*g2^4*m^3*n^5*Zeta[3])/
     1080 + (61*g1*g2^5*m^3*n^5*Zeta[3])/
     1620 - (61*g2^6*m^3*n^5*Zeta[3])/
     6480 - (77*g1^5*g2*m^4*n^5*Zeta[3])/
     14580 + (77*g1^4*g2^2*m^4*n^5*Zeta[3])/
     2916 - (77*g1^3*g2^3*m^4*n^5*Zeta[3])/
     1458 + (77*g1^2*g2^4*m^4*n^5*Zeta[3])/
     1458 - (77*g1*g2^5*m^4*n^5*Zeta[3])/
     2916 + (77*g2^6*m^4*n^5*Zeta[3])/
     14580 - (13*g1^6*m^5*n^5*Zeta[3])/
     11664 + (13*g1^5*g2*m^5*n^5*Zeta[3])/
     1944 - (65*g1^4*g2^2*m^5*n^5*Zeta[3])/
     3888 + (65*g1^3*g2^3*m^5*n^5*Zeta[3])/
     2916 - (65*g1^2*g2^4*m^5*n^5*Zeta[3])/
     3888 + (13*g1*g2^5*m^5*n^5*Zeta[3])/
     1944 - (13*g2^6*m^5*n^5*Zeta[3])/
     11664 + (123088*g1^6*Pi^4*Zeta[3])/
     18225 - (473104*g1^5*g2*Pi^4*Zeta[3])/
     18225 + (208924*g1^4*g2^2*Pi^4*Zeta[3])/
     3645 - (4288642*g1^3*g2^3*Pi^4*Zeta[3])/
     54675 + (144476*g1^2*g2^4*Pi^4*Zeta[3])/
     2187 - (3441163*g1*g2^5*Pi^4*Zeta[3])/
     109350 + (355876*g2^6*Pi^4*Zeta[3])/
     54675 + (109664*g1^5*g2*m*Pi^4*Zeta[3])/
     18225 - (44984*g1^4*g2^2*m*Pi^4*Zeta[3])/
     2025 + (2106941*g1^3*g2^3*m*Pi^4*Zeta[3])/
     54675 - (4073389*g1^2*g2^4*m*Pi^4*Zeta[3])/
     109350 + (4264531*g1*g2^5*m*Pi^4*Zeta[3])/
     218700 - (380839*g2^6*m*Pi^4*Zeta[3])/
     87480 + (5924*g1^4*g2^2*m^2*Pi^4*Zeta[3])/
     6075 - (179276*g1^3*g2^3*m^2*Pi^4*Zeta[3])/
     54675 + (5951*g1^2*g2^4*m^2*Pi^4*Zeta[3])/
     1350 - (614849*g1*g2^5*m^2*Pi^4*Zeta[3])/
     218700 + (312467*g2^6*m^2*Pi^4*Zeta[3])/
     437400 - (416*g1^3*g2^3*m^3*Pi^4*Zeta[3])/
     18225 + (739*g1^2*g2^4*m^3*Pi^4*Zeta[3])/
     21870 - (4579*g1*g2^5*m^3*Pi^4*Zeta[3])/
     218700 + (353*g2^6*m^3*Pi^4*Zeta[3])/
     48600 - (104*g1^2*g2^4*m^4*Pi^4*Zeta[3])/
     18225 + (559*g1*g2^5*m^4*Pi^4*Zeta[3])/
     54675 - (256*g2^6*m^4*Pi^4*Zeta[3])/
     54675 + (109664*g1^5*g2*n*Pi^4*Zeta[3])/
     18225 - (44984*g1^4*g2^2*n*Pi^4*Zeta[3])/
     2025 + (2106941*g1^3*g2^3*n*Pi^4*Zeta[3])/
     54675 - (4073389*g1^2*g2^4*n*Pi^4*Zeta[3])/
     109350 + (4264531*g1*g2^5*n*Pi^4*Zeta[3])/
     218700 - (380839*g2^6*n*Pi^4*Zeta[3])/
     87480 + (4784*g1^6*m*n*Pi^4*Zeta[3])/
     6075 - (76672*g1^5*g2*m*n*Pi^4*Zeta[3])/
     18225 + (228052*g1^4*g2^2*m*n*Pi^4*Zeta[3])/
     18225 - (238133*g1^3*g2^3*m*n*Pi^4*Zeta[3])/
     10935 + (2405359*g1^2*g2^4*m*n*Pi^4*Zeta[3])/
     109350 - (1055887*g1*g2^5*m*n*Pi^4*Zeta[3])/
     87480 + (273371*g2^6*m*n*Pi^4*Zeta[3])/
     97200 + (2324*g1^5*g2*m^2*n*Pi^4*Zeta[3])/
     18225 - (15152*g1^4*g2^2*m^2*n*Pi^4*Zeta[3])/
     18225 + (438169*g1^3*g2^3*m^2*n*Pi^4*Zeta[3])/
     218700 - (1051559*g1^2*g2^4*m^2*n*Pi^4*Zeta[3])/
     437400 + (10709*g1*g2^5*m^2*n*Pi^4*Zeta[3])/
     7290 - (53527*g2^6*m^2*n*Pi^4*Zeta[3])/
     145800 - (1316*g1^4*g2^2*m^3*n*Pi^4*Zeta[3])/
     18225 + (12751*g1^3*g2^3*m^3*n*Pi^4*Zeta[3])/
     54675 - (133313*g1^2*g2^4*m^3*n*Pi^4*Zeta[3])/
     437400 + (41921*g1*g2^5*m^3*n*Pi^4*Zeta[3])/
     218700 - (5359*g2^6*m^3*n*Pi^4*Zeta[3])/
     109350 - (38*g1^3*g2^3*m^4*n*Pi^4*Zeta[3])/
     6075 + (401*g1^2*g2^4*m^4*n*Pi^4*Zeta[3])/
     21870 - (2023*g1*g2^5*m^4*n*Pi^4*Zeta[3])/
     109350 + (103*g2^6*m^4*n*Pi^4*Zeta[3])/
     16200 + (5924*g1^4*g2^2*n^2*Pi^4*Zeta[3])/
     6075 - (179276*g1^3*g2^3*n^2*Pi^4*Zeta[3])/
     54675 + (5951*g1^2*g2^4*n^2*Pi^4*Zeta[3])/
     1350 - (614849*g1*g2^5*n^2*Pi^4*Zeta[3])/
     218700 + (312467*g2^6*n^2*Pi^4*Zeta[3])/
     437400 + (2324*g1^5*g2*m*n^2*Pi^4*Zeta[3])/
     18225 - (15152*g1^4*g2^2*m*n^2*Pi^4*Zeta[3])/
     18225 + (438169*g1^3*g2^3*m*n^2*Pi^4*Zeta[3])/
     218700 - (1051559*g1^2*g2^4*m*n^2*Pi^4*Zeta[3])/
     437400 + (10709*g1*g2^5*m*n^2*Pi^4*Zeta[3])/
     7290 - (53527*g2^6*m*n^2*Pi^4*Zeta[3])/
     145800 - (286*g1^6*m^2*n^2*Pi^4*Zeta[3])/
     6075 + (3302*g1^5*g2*m^2*n^2*Pi^4*Zeta[3])/
     18225 - (4907*g1^4*g2^2*m^2*n^2*Pi^4*Zeta[3])/
     12150 + (262093*g1^3*g2^3*m^2*n^2*Pi^4*Zeta[3])/
     437400 - (155041*g1^2*g2^4*m^2*n^2*Pi^4*Zeta[3])/
     291600 + (217117*g1*g2^5*m^2*n^2*Pi^4*Zeta[3])/
     874800 - (6877*g2^6*m^2*n^2*Pi^4*Zeta[3])/
     145800 - (158*g1^5*g2*m^3*n^2*Pi^4*Zeta[3])/
     3645 + (6973*g1^4*g2^2*m^3*n^2*Pi^4*Zeta[3])/
     36450 - (31349*g1^3*g2^3*m^3*n^2*Pi^4*Zeta[3])/
     87480 + (103997*g1^2*g2^4*m^3*n^2*Pi^4*Zeta[3])/
     291600 - (3647*g1*g2^5*m^3*n^2*Pi^4*Zeta[3])/
     19440 + (2252*g2^6*m^3*n^2*Pi^4*Zeta[3])/
     54675 - (58*g1^4*g2^2*m^4*n^2*Pi^4*Zeta[3])/
     18225 + (277*g1^3*g2^3*m^4*n^2*Pi^4*Zeta[3])/
     21870 - (4181*g1^2*g2^4*m^4*n^2*Pi^4*Zeta[3])/
     218700 + (709*g1*g2^5*m^4*n^2*Pi^4*Zeta[3])/
     54675 - (13*g2^6*m^4*n^2*Pi^4*Zeta[3])/
     3888 - (416*g1^3*g2^3*n^3*Pi^4*Zeta[3])/
     18225 + (739*g1^2*g2^4*n^3*Pi^4*Zeta[3])/
     21870 - (4579*g1*g2^5*n^3*Pi^4*Zeta[3])/
     218700 + (353*g2^6*n^3*Pi^4*Zeta[3])/
     48600 - (1316*g1^4*g2^2*m*n^3*Pi^4*Zeta[3])/
     18225 + (12751*g1^3*g2^3*m*n^3*Pi^4*Zeta[3])/
     54675 - (133313*g1^2*g2^4*m*n^3*Pi^4*Zeta[3])/
     437400 + (41921*g1*g2^5*m*n^3*Pi^4*Zeta[3])/
     218700 - (5359*g2^6*m*n^3*Pi^4*Zeta[3])/
     109350 - (158*g1^5*g2*m^2*n^3*Pi^4*Zeta[3])/
     3645 + (6973*g1^4*g2^2*m^2*n^3*Pi^4*Zeta[3])/
     36450 - (31349*g1^3*g2^3*m^2*n^3*Pi^4*Zeta[3])/
     87480 + (103997*g1^2*g2^4*m^2*n^3*Pi^4*Zeta[3])/
     291600 - (3647*g1*g2^5*m^2*n^3*Pi^4*Zeta[3])/
     19440 + (2252*g2^6*m^2*n^3*Pi^4*Zeta[3])/
     54675 - (97*g1^6*m^3*n^3*Pi^4*Zeta[3])/
     18225 + (178*g1^5*g2*m^3*n^3*Pi^4*Zeta[3])/
     6075 - (91*g1^4*g2^2*m^3*n^3*Pi^4*Zeta[3])/
     1215 + (32663*g1^3*g2^3*m^3*n^3*Pi^4*Zeta[3])/
     291600 - (87511*g1^2*g2^4*m^3*n^3*Pi^4*Zeta[3])/
     874800 + (42911*g1*g2^5*m^3*n^3*Pi^4*Zeta[3])/
     874800 - (8863*g2^6*m^3*n^3*Pi^4*Zeta[3])/
     874800 - (4*g1^5*g2*m^4*n^3*Pi^4*Zeta[3])/
     6075 + (4*g1^4*g2^2*m^4*n^3*Pi^4*Zeta[3])/
     1215 - (1447*g1^3*g2^3*m^4*n^3*Pi^4*Zeta[3])/
     218700 + (487*g1^2*g2^4*m^4*n^3*Pi^4*Zeta[3])/
     72900 - (247*g1*g2^5*m^4*n^3*Pi^4*Zeta[3])/
     72900 + (151*g2^6*m^4*n^3*Pi^4*Zeta[3])/
     218700 - (104*g1^2*g2^4*n^4*Pi^4*Zeta[3])/
     18225 + (559*g1*g2^5*n^4*Pi^4*Zeta[3])/
     54675 - (256*g2^6*n^4*Pi^4*Zeta[3])/
     54675 - (38*g1^3*g2^3*m*n^4*Pi^4*Zeta[3])/
     6075 + (401*g1^2*g2^4*m*n^4*Pi^4*Zeta[3])/
     21870 - (2023*g1*g2^5*m*n^4*Pi^4*Zeta[3])/
     109350 + (103*g2^6*m*n^4*Pi^4*Zeta[3])/
     16200 - (58*g1^4*g2^2*m^2*n^4*Pi^4*Zeta[3])/
     18225 + (277*g1^3*g2^3*m^2*n^4*Pi^4*Zeta[3])/
     21870 - (4181*g1^2*g2^4*m^2*n^4*Pi^4*Zeta[3])/
     218700 + (709*g1*g2^5*m^2*n^4*Pi^4*Zeta[3])/
     54675 - (13*g2^6*m^2*n^4*Pi^4*Zeta[3])/
     3888 - (4*g1^5*g2*m^3*n^4*Pi^4*Zeta[3])/
     6075 + (4*g1^4*g2^2*m^3*n^4*Pi^4*Zeta[3])/
     1215 - (1447*g1^3*g2^3*m^3*n^4*Pi^4*Zeta[3])/
     218700 + (487*g1^2*g2^4*m^3*n^4*Pi^4*Zeta[3])/
     72900 - (247*g1*g2^5*m^3*n^4*Pi^4*Zeta[3])/
     72900 + (151*g2^6*m^3*n^4*Pi^4*Zeta[3])/
     218700 + (13288*g1^5*Zeta[3]^2)/81 - (5457904*g1^6*Zeta[3]^2)/
     1215 - (43264*g1^4*g2*Zeta[3]^2)/
     81 + (62354728*g1^5*g2*Zeta[3]^2)/
     3645 + (240484*g1^3*g2^2*Zeta[3]^2)/
     243 - (137312156*g1^4*g2^2*Zeta[3]^2)/
     3645 - (259970*g1^2*g2^3*Zeta[3]^2)/
     243 + (186148762*g1^3*g2^3*Zeta[3]^2)/
     3645 + (309811*g1*g2^4*Zeta[3]^2)/
     486 - (155366038*g1^2*g2^4*Zeta[3]^2)/
     3645 - (79277*g2^5*Zeta[3]^2)/486 + (73770547*g1*g2^5*Zeta[3]^2)/
     3645 - (15294694*g2^6*Zeta[3]^2)/
     3645 + (8110*g1^4*g2*m*Zeta[3]^2)/
     81 - (16037156*g1^5*g2*m*Zeta[3]^2)/
     3645 - (25516*g1^3*g2^2*m*Zeta[3]^2)/
     81 + (2143264*g1^4*g2^2*m*Zeta[3]^2)/
     135 + (102352*g1^2*g2^3*m*Zeta[3]^2)/
     243 - (99852857*g1^3*g2^3*m*Zeta[3]^2)/
     3645 - (22324*g1*g2^4*m*Zeta[3]^2)/
     81 + (7141613*g1^2*g2^4*m*Zeta[3]^2)/
     270 + (142327*g2^5*m*Zeta[3]^2)/
     1944 - (20136317*g1*g2^5*m*Zeta[3]^2)/
     1458 + (89057893*g2^6*m*Zeta[3]^2)/
     29160 + (448*g1^3*g2^2*m^2*Zeta[3]^2)/
     243 - (220652*g1^4*g2^2*m^2*Zeta[3]^2)/
     243 - (65*g1^2*g2^3*m^2*Zeta[3]^2)/
     9 + (10625318*g1^3*g2^3*m^2*Zeta[3]^2)/
     3645 + (61*g1*g2^4*m^2*Zeta[3]^2)/
     9 - (13977821*g1^2*g2^4*m^2*Zeta[3]^2)/
     3645 - (1693*g2^5*m^2*Zeta[3]^2)/
     972 + (2907038*g1*g2^5*m^2*Zeta[3]^2)/
     1215 - (3442969*g2^6*m^2*Zeta[3]^2)/
     5832 - (208*g1^2*g2^3*m^3*Zeta[3]^2)/
     243 - (1414*g1^3*g2^3*m^3*Zeta[3]^2)/
     243 + (364*g1*g2^4*m^3*Zeta[3]^2)/
     243 + (14095*g1^2*g2^4*m^3*Zeta[3]^2)/
     729 - (55*g2^5*m^3*Zeta[3]^2)/
     81 - (144437*g1*g2^5*m^3*Zeta[3]^2)/
     7290 + (10117*g2^6*m^3*Zeta[3]^2)/
     1620 + (2162*g1^2*g2^4*m^4*Zeta[3]^2)/
     1215 - (11602*g1*g2^5*m^4*Zeta[3]^2)/
     3645 + (1769*g2^6*m^4*Zeta[3]^2)/
     1215 + (8110*g1^4*g2*n*Zeta[3]^2)/
     81 - (16037156*g1^5*g2*n*Zeta[3]^2)/
     3645 - (25516*g1^3*g2^2*n*Zeta[3]^2)/
     81 + (2143264*g1^4*g2^2*n*Zeta[3]^2)/
     135 + (102352*g1^2*g2^3*n*Zeta[3]^2)/
     243 - (99852857*g1^3*g2^3*n*Zeta[3]^2)/
     3645 - (22324*g1*g2^4*n*Zeta[3]^2)/
     81 + (7141613*g1^2*g2^4*n*Zeta[3]^2)/
     270 + (142327*g2^5*n*Zeta[3]^2)/
     1944 - (20136317*g1*g2^5*n*Zeta[3]^2)/
     1458 + (89057893*g2^6*n*Zeta[3]^2)/
     29160 - (92*g1^5*m*n*Zeta[3]^2)/
     81 - (2390588*g1^6*m*n*Zeta[3]^2)/
     3645 - (92*g1^4*g2*m*n*Zeta[3]^2)/
     9 + (278000*g1^5*g2*m*n*Zeta[3]^2)/
     81 + (12758*g1^3*g2^2*m*n*Zeta[3]^2)/
     243 - (37462754*g1^4*g2^2*m*n*Zeta[3]^2)/
     3645 - (21161*g1^2*g2^3*m*n*Zeta[3]^2)/
     243 + (25831849*g1^3*g2^3*m*n*Zeta[3]^2)/
     1458 + (21731*g1*g2^4*m*n*Zeta[3]^2)/
     324 - (129235867*g1^2*g2^4*m*n*Zeta[3]^2)/
     7290 - (13399*g2^5*m*n*Zeta[3]^2)/
     648 + (56128337*g1*g2^5*m*n*Zeta[3]^2)/
     5832 - (128380267*g2^6*m*n*Zeta[3]^2)/
     58320 - (559*g1^4*g2*m^2*n*Zeta[3]^2)/
     81 - (297148*g1^5*g2*m^2*n*Zeta[3]^2)/
     1215 + (1778*g1^3*g2^2*m^2*n*Zeta[3]^2)/
     81 + (4318934*g1^4*g2^2*m^2*n*Zeta[3]^2)/
     3645 - (26557*g1^2*g2^3*m^2*n*Zeta[3]^2)/
     972 - (18708071*g1^3*g2^3*m^2*n*Zeta[3]^2)/
     7290 + (3845*g1*g2^4*m^2*n*Zeta[3]^2)/
     243 + (473147*g1^2*g2^4*m^2*n*Zeta[3]^2)/
     162 - (14179*g2^5*m^2*n*Zeta[3]^2)/
     3888 - (6269539*g1*g2^5*m^2*n*Zeta[3]^2)/
     3645 + (8079289*g2^6*m^2*n*Zeta[3]^2)/
     19440 - (136*g1^3*g2^2*m^3*n*Zeta[3]^2)/
     243 + (43124*g1^4*g2^2*m^3*n*Zeta[3]^2)/
     3645 + (401*g1^2*g2^3*m^3*n*Zeta[3]^2)/
     243 - (43736*g1^3*g2^3*m^3*n*Zeta[3]^2)/
     1215 - (140*g1*g2^4*m^3*n*Zeta[3]^2)/
     81 + (31999*g1^2*g2^4*m^3*n*Zeta[3]^2)/
     729 + (1213*g2^5*m^3*n*Zeta[3]^2)/
     1944 - (28339*g1*g2^5*m^3*n*Zeta[3]^2)/
     1080 + (93679*g2^6*m^3*n*Zeta[3]^2)/
     14580 + (7369*g1^3*g2^3*m^4*n*Zeta[3]^2)/
     3645 - (21587*g1^2*g2^4*m^4*n*Zeta[3]^2)/
     3645 + (21722*g1*g2^5*m^4*n*Zeta[3]^2)/
     3645 - (9913*g2^6*m^4*n*Zeta[3]^2)/
     4860 + (448*g1^3*g2^2*n^2*Zeta[3]^2)/
     243 - (220652*g1^4*g2^2*n^2*Zeta[3]^2)/
     243 - (65*g1^2*g2^3*n^2*Zeta[3]^2)/
     9 + (10625318*g1^3*g2^3*n^2*Zeta[3]^2)/
     3645 + (61*g1*g2^4*n^2*Zeta[3]^2)/
     9 - (13977821*g1^2*g2^4*n^2*Zeta[3]^2)/
     3645 - (1693*g2^5*n^2*Zeta[3]^2)/
     972 + (2907038*g1*g2^5*n^2*Zeta[3]^2)/
     1215 - (3442969*g2^6*n^2*Zeta[3]^2)/
     5832 - (559*g1^4*g2*m*n^2*Zeta[3]^2)/
     81 - (297148*g1^5*g2*m*n^2*Zeta[3]^2)/
     1215 + (1778*g1^3*g2^2*m*n^2*Zeta[3]^2)/
     81 + (4318934*g1^4*g2^2*m*n^2*Zeta[3]^2)/
     3645 - (26557*g1^2*g2^3*m*n^2*Zeta[3]^2)/
     972 - (18708071*g1^3*g2^3*m*n^2*Zeta[3]^2)/
     7290 + (3845*g1*g2^4*m*n^2*Zeta[3]^2)/
     243 + (473147*g1^2*g2^4*m*n^2*Zeta[3]^2)/
     162 - (14179*g2^5*m*n^2*Zeta[3]^2)/
     3888 - (6269539*g1*g2^5*m*n^2*Zeta[3]^2)/
     3645 + (8079289*g2^6*m*n^2*Zeta[3]^2)/
     19440 - (92*g1^5*m^2*n^2*Zeta[3]^2)/
     81 - (82088*g1^6*m^2*n^2*Zeta[3]^2)/
     3645 + (412*g1^4*g2*m^2*n^2*Zeta[3]^2)/
     81 + (527282*g1^5*g2*m^2*n^2*Zeta[3]^2)/
     3645 - (32*g1^3*g2^2*m^2*n^2*Zeta[3]^2)/
     3 - (1465877*g1^4*g2^2*m^2*n^2*Zeta[3]^2)/
     3645 + (8023*g1^2*g2^3*m^2*n^2*Zeta[3]^2)/
     648 + (1837025*g1^3*g2^3*m^2*n^2*Zeta[3]^2)/
     2916 - (7237*g1*g2^4*m^2*n^2*Zeta[3]^2)/
     972 - (2884799*g1^2*g2^4*m^2*n^2*Zeta[3]^2)/
     4860 + (3431*g2^5*m^2*n^2*Zeta[3]^2)/
     1944 + (9156611*g1*g2^5*m^2*n^2*Zeta[3]^2)/
     29160 - (260608*g2^6*m^2*n^2*Zeta[3]^2)/
     3645 - (4*g1^4*g2*m^3*n^2*Zeta[3]^2)/
     27 + (23219*g1^5*g2*m^3*n^2*Zeta[3]^2)/
     3645 + (16*g1^3*g2^2*m^3*n^2*Zeta[3]^2)/
     27 - (101338*g1^4*g2^2*m^3*n^2*Zeta[3]^2)/
     3645 - (439*g1^2*g2^3*m^3*n^2*Zeta[3]^2)/
     486 + (129431*g1^3*g2^3*m^3*n^2*Zeta[3]^2)/
     2430 + (151*g1*g2^4*m^3*n^2*Zeta[3]^2)/
     243 - (1632481*g1^2*g2^4*m^3*n^2*Zeta[3]^2)/
     29160 - (641*g2^5*m^3*n^2*Zeta[3]^2)/
     3888 + (925039*g1*g2^5*m^3*n^2*Zeta[3]^2)/
     29160 - (439969*g2^6*m^3*n^2*Zeta[3]^2)/
     58320 + (1361*g1^4*g2^2*m^4*n^2*Zeta[3]^2)/
     1215 - (32519*g1^3*g2^3*m^4*n^2*Zeta[3]^2)/
     7290 + (24509*g1^2*g2^4*m^4*n^2*Zeta[3]^2)/
     3645 - (33143*g1*g2^5*m^4*n^2*Zeta[3]^2)/
     7290 + (34001*g2^6*m^4*n^2*Zeta[3]^2)/
     29160 - (208*g1^2*g2^3*n^3*Zeta[3]^2)/
     243 - (1414*g1^3*g2^3*n^3*Zeta[3]^2)/
     243 + (364*g1*g2^4*n^3*Zeta[3]^2)/
     243 + (14095*g1^2*g2^4*n^3*Zeta[3]^2)/
     729 - (55*g2^5*n^3*Zeta[3]^2)/
     81 - (144437*g1*g2^5*n^3*Zeta[3]^2)/
     7290 + (10117*g2^6*n^3*Zeta[3]^2)/
     1620 - (136*g1^3*g2^2*m*n^3*Zeta[3]^2)/
     243 + (43124*g1^4*g2^2*m*n^3*Zeta[3]^2)/
     3645 + (401*g1^2*g2^3*m*n^3*Zeta[3]^2)/
     243 - (43736*g1^3*g2^3*m*n^3*Zeta[3]^2)/
     1215 - (140*g1*g2^4*m*n^3*Zeta[3]^2)/
     81 + (31999*g1^2*g2^4*m*n^3*Zeta[3]^2)/
     729 + (1213*g2^5*m*n^3*Zeta[3]^2)/
     1944 - (28339*g1*g2^5*m*n^3*Zeta[3]^2)/
     1080 + (93679*g2^6*m*n^3*Zeta[3]^2)/
     14580 - (4*g1^4*g2*m^2*n^3*Zeta[3]^2)/
     27 + (23219*g1^5*g2*m^2*n^3*Zeta[3]^2)/
     3645 + (16*g1^3*g2^2*m^2*n^3*Zeta[3]^2)/
     27 - (101338*g1^4*g2^2*m^2*n^3*Zeta[3]^2)/
     3645 - (439*g1^2*g2^3*m^2*n^3*Zeta[3]^2)/
     486 + (129431*g1^3*g2^3*m^2*n^3*Zeta[3]^2)/
     2430 + (151*g1*g2^4*m^2*n^3*Zeta[3]^2)/
     243 - (1632481*g1^2*g2^4*m^2*n^3*Zeta[3]^2)/
     29160 - (641*g2^5*m^2*n^3*Zeta[3]^2)/
     3888 + (925039*g1*g2^5*m^2*n^3*Zeta[3]^2)/
     29160 - (439969*g2^6*m^2*n^3*Zeta[3]^2)/
     58320 + (4237*g1^6*m^3*n^3*Zeta[3]^2)/
     3645 - (286*g1^5*g2*m^3*n^3*Zeta[3]^2)/
     45 + (4451*g1^4*g2^2*m^3*n^3*Zeta[3]^2)/
     270 - (373001*g1^3*g2^3*m^3*n^3*Zeta[3]^2)/
     14580 + (38917*g1^2*g2^4*m^3*n^3*Zeta[3]^2)/
     1620 - (20143*g1*g2^5*m^3*n^3*Zeta[3]^2)/
     1620 + (52673*g2^6*m^3*n^3*Zeta[3]^2)/
     19440 + (368*g1^5*g2*m^4*n^3*Zeta[3]^2)/
     1215 - (737*g1^4*g2^2*m^4*n^3*Zeta[3]^2)/
     486 + (22207*g1^3*g2^3*m^4*n^3*Zeta[3]^2)/
     7290 - (7457*g1^2*g2^4*m^4*n^3*Zeta[3]^2)/
     2430 + (3767*g1*g2^5*m^4*n^3*Zeta[3]^2)/
     2430 - (229*g2^6*m^4*n^3*Zeta[3]^2)/
     729 + (2162*g1^2*g2^4*n^4*Zeta[3]^2)/
     1215 - (11602*g1*g2^5*n^4*Zeta[3]^2)/
     3645 + (1769*g2^6*n^4*Zeta[3]^2)/
     1215 + (7369*g1^3*g2^3*m*n^4*Zeta[3]^2)/
     3645 - (21587*g1^2*g2^4*m*n^4*Zeta[3]^2)/
     3645 + (21722*g1*g2^5*m*n^4*Zeta[3]^2)/
     3645 - (9913*g2^6*m*n^4*Zeta[3]^2)/
     4860 + (1361*g1^4*g2^2*m^2*n^4*Zeta[3]^2)/
     1215 - (32519*g1^3*g2^3*m^2*n^4*Zeta[3]^2)/
     7290 + (24509*g1^2*g2^4*m^2*n^4*Zeta[3]^2)/
     3645 - (33143*g1*g2^5*m^2*n^4*Zeta[3]^2)/
     7290 + (34001*g2^6*m^2*n^4*Zeta[3]^2)/
     29160 + (368*g1^5*g2*m^3*n^4*Zeta[3]^2)/
     1215 - (737*g1^4*g2^2*m^3*n^4*Zeta[3]^2)/
     486 + (22207*g1^3*g2^3*m^3*n^4*Zeta[3]^2)/
     7290 - (7457*g1^2*g2^4*m^3*n^4*Zeta[3]^2)/
     2430 + (3767*g1*g2^5*m^3*n^4*Zeta[3]^2)/
     2430 - (229*g2^6*m^3*n^4*Zeta[3]^2)/
     729 + (8*g1^6*m^4*n^4*Zeta[3]^2)/
     243 - (16*g1^5*g2*m^4*n^4*Zeta[3]^2)/
     81 + (599*g1^4*g2^2*m^4*n^4*Zeta[3]^2)/
     1215 - (796*g1^3*g2^3*m^4*n^4*Zeta[3]^2)/
     1215 + (22*g1^2*g2^4*m^4*n^4*Zeta[3]^2)/
     45 - (236*g1*g2^5*m^4*n^4*Zeta[3]^2)/
     1215 + (13*g2^6*m^4*n^4*Zeta[3]^2)/405 - (472832*g1^6*Zeta[3]^3)/
     243 + (593920*g1^5*g2*Zeta[3]^3)/
     81 - (11774272*g1^4*g2^2*Zeta[3]^3)/
     729 + (16066624*g1^3*g2^3*Zeta[3]^3)/
     729 - (4495888*g1^2*g2^4*Zeta[3]^3)/
     243 + (6425296*g1*g2^5*Zeta[3]^3)/729 - (444740*g2^6*Zeta[3]^3)/
     243 - (56704*g1^5*g2*m*Zeta[3]^3)/
     27 + (5517248*g1^4*g2^2*m*Zeta[3]^3)/
     729 - (9453920*g1^3*g2^3*m*Zeta[3]^3)/
     729 + (3019744*g1^2*g2^4*m*Zeta[3]^3)/
     243 - (4690496*g1*g2^5*m*Zeta[3]^3)/
     729 + (1027060*g2^6*m*Zeta[3]^3)/
     729 - (304000*g1^4*g2^2*m^2*Zeta[3]^3)/
     729 + (970816*g1^3*g2^3*m^2*Zeta[3]^3)/
     729 - (421424*g1^2*g2^4*m^2*Zeta[3]^3)/
     243 + (779176*g1*g2^5*m^2*Zeta[3]^3)/
     729 - (189328*g2^6*m^2*Zeta[3]^3)/
     729 - (640*g1^3*g2^3*m^3*Zeta[3]^3)/
     81 + (4928*g1^2*g2^4*m^3*Zeta[3]^3)/
     243 - (13184*g1*g2^5*m^3*Zeta[3]^3)/
     729 + (4048*g2^6*m^3*Zeta[3]^3)/
     729 - (56704*g1^5*g2*n*Zeta[3]^3)/
     27 + (5517248*g1^4*g2^2*n*Zeta[3]^3)/
     729 - (9453920*g1^3*g2^3*n*Zeta[3]^3)/
     729 + (3019744*g1^2*g2^4*n*Zeta[3]^3)/
     243 - (4690496*g1*g2^5*n*Zeta[3]^3)/
     729 + (1027060*g2^6*n*Zeta[3]^3)/729 - (3328*g1^6*m*n*Zeta[3]^3)/
     9 + (51328*g1^5*g2*m*n*Zeta[3]^3)/
     27 - (4068032*g1^4*g2^2*m*n*Zeta[3]^3)/
     729 + (6901168*g1^3*g2^3*m*n*Zeta[3]^3)/
     729 - (2260208*g1^2*g2^4*m*n*Zeta[3]^3)/
     243 + (401020*g1*g2^5*m*n*Zeta[3]^3)/
     81 - (808696*g2^6*m*n*Zeta[3]^3)/
     729 - (3904*g1^5*g2*m^2*n*Zeta[3]^3)/
     27 + (486784*g1^4*g2^2*m^2*n*Zeta[3]^3)/
     729 - (1019408*g1^3*g2^3*m^2*n*Zeta[3]^3)/
     729 + (377696*g1^2*g2^4*m^2*n*Zeta[3]^3)/
     243 - (652376*g1*g2^5*m^2*n*Zeta[3]^3)/
     729 + (154120*g2^6*m^2*n*Zeta[3]^3)/
     729 - (2560*g1^4*g2^2*m^3*n*Zeta[3]^3)/
     729 + (9920*g1^3*g2^3*m^3*n*Zeta[3]^3)/
     729 - (5216*g1^2*g2^4*m^3*n*Zeta[3]^3)/
     243 + (11440*g1*g2^5*m^3*n*Zeta[3]^3)/
     729 - (3212*g2^6*m^3*n*Zeta[3]^3)/
     729 - (304000*g1^4*g2^2*n^2*Zeta[3]^3)/
     729 + (970816*g1^3*g2^3*n^2*Zeta[3]^3)/
     729 - (421424*g1^2*g2^4*n^2*Zeta[3]^3)/
     243 + (779176*g1*g2^5*n^2*Zeta[3]^3)/
     729 - (189328*g2^6*n^2*Zeta[3]^3)/
     729 - (3904*g1^5*g2*m*n^2*Zeta[3]^3)/
     27 + (486784*g1^4*g2^2*m*n^2*Zeta[3]^3)/
     729 - (1019408*g1^3*g2^3*m*n^2*Zeta[3]^3)/
     729 + (377696*g1^2*g2^4*m*n^2*Zeta[3]^3)/
     243 - (652376*g1*g2^5*m*n^2*Zeta[3]^3)/
     729 + (154120*g2^6*m*n^2*Zeta[3]^3)/
     729 - (3776*g1^6*m^2*n^2*Zeta[3]^3)/
     243 + (22144*g1^5*g2*m^2*n^2*Zeta[3]^3)/
     243 - (179648*g1^4*g2^2*m^2*n^2*Zeta[3]^3)/
     729 + (278312*g1^3*g2^3*m^2*n^2*Zeta[3]^3)/
     729 - (86528*g1^2*g2^4*m^2*n^2*Zeta[3]^3)/
     243 + (136364*g1*g2^5*m^2*n^2*Zeta[3]^3)/
     729 - (30944*g2^6*m^2*n^2*Zeta[3]^3)/
     729 - (128*g1^5*g2*m^3*n^2*Zeta[3]^3)/
     243 + (640*g1^4*g2^2*m^3*n^2*Zeta[3]^3)/
     243 - (4000*g1^3*g2^3*m^3*n^2*Zeta[3]^3)/
     729 + (160*g1^2*g2^4*m^3*n^2*Zeta[3]^3)/
     27 - (2456*g1*g2^5*m^3*n^2*Zeta[3]^3)/
     729 + (22*g2^6*m^3*n^2*Zeta[3]^3)/
     27 - (640*g1^3*g2^3*n^3*Zeta[3]^3)/
     81 + (4928*g1^2*g2^4*n^3*Zeta[3]^3)/
     243 - (13184*g1*g2^5*n^3*Zeta[3]^3)/
     729 + (4048*g2^6*n^3*Zeta[3]^3)/
     729 - (2560*g1^4*g2^2*m*n^3*Zeta[3]^3)/
     729 + (9920*g1^3*g2^3*m*n^3*Zeta[3]^3)/
     729 - (5216*g1^2*g2^4*m*n^3*Zeta[3]^3)/
     243 + (11440*g1*g2^5*m*n^3*Zeta[3]^3)/
     729 - (3212*g2^6*m*n^3*Zeta[3]^3)/
     729 - (128*g1^5*g2*m^2*n^3*Zeta[3]^3)/
     243 + (640*g1^4*g2^2*m^2*n^3*Zeta[3]^3)/
     243 - (4000*g1^3*g2^3*m^2*n^3*Zeta[3]^3)/
     729 + (160*g1^2*g2^4*m^2*n^3*Zeta[3]^3)/
     27 - (2456*g1*g2^5*m^2*n^3*Zeta[3]^3)/
     729 + (22*g2^6*m^2*n^3*Zeta[3]^3)/27 - (7280*g1^4*Zeta[5])/
     27 + (179696*g1^5*Zeta[5])/81 - (10395416*g1^6*Zeta[5])/
     729 + (55520*g1^3*g2*Zeta[5])/81 - (565060*g1^4*g2*Zeta[5])/
     81 + (194309744*g1^5*g2*Zeta[5])/
     3645 - (76360*g1^2*g2^2*Zeta[5])/
     81 + (2982544*g1^3*g2^2*Zeta[5])/
     243 - (416822008*g1^4*g2^2*Zeta[5])/
     3645 + (54940*g1*g2^3*Zeta[5])/81 - (3061235*g1^2*g2^3*Zeta[5])/
     243 + (61442521*g1^3*g2^3*Zeta[5])/405 - (5375*g2^4*Zeta[5])/
     27 + (1709366*g1*g2^4*Zeta[5])/
     243 - (450414248*g1^2*g2^4*Zeta[5])/3645 - (802129*g2^5*Zeta[5])/
     486 + (828597389*g1*g2^5*Zeta[5])/
     14580 - (330700771*g2^6*Zeta[5])/
     29160 - (14080*g1^3*g2*m*Zeta[5])/81 + (53230*g1^4*g2*m*Zeta[5])/
     27 - (11996996*g1^5*g2*m*Zeta[5])/
     729 + (3560*g1^2*g2^2*m*Zeta[5])/
     9 - (1386532*g1^3*g2^2*m*Zeta[5])/
     243 + (70403623*g1^4*g2^2*m*Zeta[5])/
     1215 - (27970*g1*g2^3*m*Zeta[5])/
     81 + (1181753*g1^2*g2^3*m*Zeta[5])/
     162 - (710946937*g1^3*g2^3*m*Zeta[5])/
     7290 + (2980*g2^4*m*Zeta[5])/27 - (2233769*g1*g2^4*m*Zeta[5])/
     486 + (1338373279*g1^2*g2^4*m*Zeta[5])/
     14580 + (566971*g2^5*m*Zeta[5])/
     486 - (1359852241*g1*g2^5*m*Zeta[5])/
     29160 + (7300177*g2^6*m*Zeta[5])/
     729 - (640*g1^2*g2^2*m^2*Zeta[5])/
     81 + (72508*g1^3*g2^2*m^2*Zeta[5])/
     243 - (5065547*g1^4*g2^2*m^2*Zeta[5])/
     1215 + (40*g1*g2^3*m^2*Zeta[5])/
     3 - (56494*g1^2*g2^3*m^2*Zeta[5])/
     81 + (46566283*g1^3*g2^3*m^2*Zeta[5])/
     3645 - (160*g2^4*m^2*Zeta[5])/27 + (16244*g1*g2^4*m^2*Zeta[5])/
     27 - (19816997*g1^2*g2^4*m^2*Zeta[5])/
     1215 - (121589*g2^5*m^2*Zeta[5])/
     648 + (6484987*g1*g2^5*m^2*Zeta[5])/
     648 - (7920437*g2^6*m^2*Zeta[5])/
     3240 + (3310*g1^2*g2^3*m^3*Zeta[5])/
     243 - (991787*g1^3*g2^3*m^3*Zeta[5])/
     3645 - (1900*g1*g2^4*m^3*Zeta[5])/
     81 + (1604887*g1^2*g2^4*m^3*Zeta[5])/
     2430 + (3391*g2^5*m^3*Zeta[5])/
     324 - (184325*g1*g2^5*m^3*Zeta[5])/
     324 + (628408*g2^6*m^3*Zeta[5])/
     3645 - (29498*g1^2*g2^4*m^4*Zeta[5])/
     3645 + (34159*g1*g2^5*m^4*Zeta[5])/
     2430 - (18335*g2^6*m^4*Zeta[5])/2916 + (g1*g2^5*m^5*Zeta[5])/
     324 - (g2^6*m^5*Zeta[5])/324 - (14080*g1^3*g2*n*Zeta[5])/
     81 + (53230*g1^4*g2*n*Zeta[5])/27 - (11996996*g1^5*g2*n*Zeta[5])/
     729 + (3560*g1^2*g2^2*n*Zeta[5])/
     9 - (1386532*g1^3*g2^2*n*Zeta[5])/
     243 + (70403623*g1^4*g2^2*n*Zeta[5])/
     1215 - (27970*g1*g2^3*n*Zeta[5])/
     81 + (1181753*g1^2*g2^3*n*Zeta[5])/
     162 - (710946937*g1^3*g2^3*n*Zeta[5])/
     7290 + (2980*g2^4*n*Zeta[5])/27 - (2233769*g1*g2^4*n*Zeta[5])/
     486 + (1338373279*g1^2*g2^4*n*Zeta[5])/
     14580 + (566971*g2^5*n*Zeta[5])/
     486 - (1359852241*g1*g2^5*n*Zeta[5])/
     29160 + (7300177*g2^6*n*Zeta[5])/729 - (280*g1^4*m*n*Zeta[5])/
     9 + (34460*g1^5*m*n*Zeta[5])/81 - (1514048*g1^6*m*n*Zeta[5])/
     405 + (9440*g1^3*g2*m*n*Zeta[5])/
     81 - (146602*g1^4*g2*m*n*Zeta[5])/
     81 + (66562564*g1^5*g2*m*n*Zeta[5])/
     3645 - (5840*g1^2*g2^2*m*n*Zeta[5])/
     27 + (1014902*g1^3*g2^2*m*n*Zeta[5])/
     243 - (373894831*g1^4*g2^2*m*n*Zeta[5])/
     7290 + (5075*g1*g2^3*m*n*Zeta[5])/
     27 - (1696091*g1^2*g2^3*m*n*Zeta[5])/
     324 + (246201175*g1^3*g2^3*m*n*Zeta[5])/
     2916 - (3325*g2^4*m*n*Zeta[5])/
     54 + (1633807*g1*g2^4*m*n*Zeta[5])/
     486 - (2361773839*g1^2*g2^4*m*n*Zeta[5])/
     29160 - (3393769*g2^5*m*n*Zeta[5])/
     3888 + (819852143*g1*g2^5*m*n*Zeta[5])/
     19440 - (540148067*g2^6*m*n*Zeta[5])/
     58320 - (160*g1^3*g2*m^2*n*Zeta[5])/
     81 + (3785*g1^4*g2*m^2*n*Zeta[5])/
     27 - (7267922*g1^5*g2*m^2*n*Zeta[5])/
     3645 + (160*g1^2*g2^2*m^2*n*Zeta[5])/
     27 - (122012*g1^3*g2^2*m^2*n*Zeta[5])/
     243 + (31722782*g1^4*g2^2*m^2*n*Zeta[5])/
     3645 - (580*g1*g2^3*m^2*n*Zeta[5])/
     81 + (185062*g1^2*g2^3*m^2*n*Zeta[5])/
     243 - (251954363*g1^3*g2^3*m^2*n*Zeta[5])/
     14580 + (245*g2^4*m^2*n*Zeta[5])/
     81 - (535301*g1*g2^4*m^2*n*Zeta[5])/
     972 + (134456441*g1^2*g2^4*m^2*n*Zeta[5])/
     7290 + (151519*g2^5*m^2*n*Zeta[5])/
     972 - (200556857*g1*g2^5*m^2*n*Zeta[5])/
     19440 + (515779*g2^6*m^2*n*Zeta[5])/
     216 + (70*g1^3*g2^2*m^3*n*Zeta[5])/
     9 - (1202933*g1^4*g2^2*m^3*n*Zeta[5])/
     7290 - (5480*g1^2*g2^3*m^3*n*Zeta[5])/
     243 + (2189968*g1^3*g2^3*m^3*n*Zeta[5])/
     3645 + (5744*g1*g2^4*m^3*n*Zeta[5])/
     243 - (26065091*g1^2*g2^4*m^3*n*Zeta[5])/
     29160 - (4193*g2^5*m^3*n*Zeta[5])/
     486 + (168311*g1*g2^5*m^3*n*Zeta[5])/
     270 - (9824047*g2^6*m^3*n*Zeta[5])/
     58320 - (44177*g1^3*g2^3*m^4*n*Zeta[5])/
     7290 + (63622*g1^2*g2^4*m^4*n*Zeta[5])/
     3645 - (129167*g1*g2^5*m^4*n*Zeta[5])/
     7290 + (90377*g2^6*m^4*n*Zeta[5])/
     14580 + (5*g1^2*g2^4*m^5*n*Zeta[5])/
     324 - (5*g1*g2^5*m^5*n*Zeta[5])/162 + (5*g2^6*m^5*n*Zeta[5])/
     324 - (640*g1^2*g2^2*n^2*Zeta[5])/
     81 + (72508*g1^3*g2^2*n^2*Zeta[5])/
     243 - (5065547*g1^4*g2^2*n^2*Zeta[5])/
     1215 + (40*g1*g2^3*n^2*Zeta[5])/
     3 - (56494*g1^2*g2^3*n^2*Zeta[5])/
     81 + (46566283*g1^3*g2^3*n^2*Zeta[5])/
     3645 - (160*g2^4*n^2*Zeta[5])/27 + (16244*g1*g2^4*n^2*Zeta[5])/
     27 - (19816997*g1^2*g2^4*n^2*Zeta[5])/
     1215 - (121589*g2^5*n^2*Zeta[5])/
     648 + (6484987*g1*g2^5*n^2*Zeta[5])/
     648 - (7920437*g2^6*n^2*Zeta[5])/
     3240 - (160*g1^3*g2*m*n^2*Zeta[5])/
     81 + (3785*g1^4*g2*m*n^2*Zeta[5])/
     27 - (7267922*g1^5*g2*m*n^2*Zeta[5])/
     3645 + (160*g1^2*g2^2*m*n^2*Zeta[5])/
     27 - (122012*g1^3*g2^2*m*n^2*Zeta[5])/
     243 + (31722782*g1^4*g2^2*m*n^2*Zeta[5])/
     3645 - (580*g1*g2^3*m*n^2*Zeta[5])/
     81 + (185062*g1^2*g2^3*m*n^2*Zeta[5])/
     243 - (251954363*g1^3*g2^3*m*n^2*Zeta[5])/
     14580 + (245*g2^4*m*n^2*Zeta[5])/
     81 - (535301*g1*g2^4*m*n^2*Zeta[5])/
     972 + (134456441*g1^2*g2^4*m*n^2*Zeta[5])/
     7290 + (151519*g2^5*m*n^2*Zeta[5])/
     972 - (200556857*g1*g2^5*m*n^2*Zeta[5])/
     19440 + (515779*g2^6*m*n^2*Zeta[5])/
     216 + (530*g1^5*m^2*n^2*Zeta[5])/
     27 - (105292*g1^6*m^2*n^2*Zeta[5])/
     405 - (7478*g1^4*g2*m^2*n^2*Zeta[5])/
     81 + (590108*g1^5*g2*m^2*n^2*Zeta[5])/
     405 + (47575*g1^3*g2^2*m^2*n^2*Zeta[5])/
     243 - (57648943*g1^4*g2^2*m^2*n^2*Zeta[5])/
     14580 - (73229*g1^2*g2^3*m^2*n^2*Zeta[5])/
     324 + (182154617*g1^3*g2^3*m^2*n^2*Zeta[5])/
     29160 - (5*g2^4*m^2*n^2*Zeta[5])/
     162 + (66871*g1*g2^4*m^2*n^2*Zeta[5])/
     486 - (170924419*g1^2*g2^4*m^2*n^2*Zeta[5])/
     29160 - (66833*g2^5*m^2*n^2*Zeta[5])/
     1944 + (2181677*g1*g2^5*m^2*n^2*Zeta[5])/
     720 - (719479*g2^6*m^2*n^2*Zeta[5])/
     1080 + (148*g1^4*g2*m^3*n^2*Zeta[5])/
     81 - (15731*g1^5*g2*m^3*n^2*Zeta[5])/
     405 - (1741*g1^3*g2^2*m^3*n^2*Zeta[5])/
     243 + (2671753*g1^4*g2^2*m^3*n^2*Zeta[5])/
     14580 + (5285*g1^2*g2^3*m^3*n^2*Zeta[5])/
     486 - (358997*g1^3*g2^3*m^3*n^2*Zeta[5])/
     972 - (1838*g1*g2^4*m^3*n^2*Zeta[5])/
     243 + (849547*g1^2*g2^4*m^3*n^2*Zeta[5])/
     2160 + (8035*g2^5*m^3*n^2*Zeta[5])/
     3888 - (6424547*g1*g2^5*m^3*n^2*Zeta[5])/
     29160 + (1498129*g2^6*m^3*n^2*Zeta[5])/
     29160 - (16159*g1^4*g2^2*m^4*n^2*Zeta[5])/
     7290 + (125411*g1^3*g2^3*m^4*n^2*Zeta[5])/
     14580 - (92827*g1^2*g2^4*m^4*n^2*Zeta[5])/
     7290 + (41449*g1*g2^5*m^4*n^2*Zeta[5])/
     4860 - (12845*g2^6*m^4*n^2*Zeta[5])/
     5832 + (5*g1^3*g2^3*m^5*n^2*Zeta[5])/
     162 - (5*g1^2*g2^4*m^5*n^2*Zeta[5])/
     54 + (5*g1*g2^5*m^5*n^2*Zeta[5])/54 - (5*g2^6*m^5*n^2*Zeta[5])/
     162 + (3310*g1^2*g2^3*n^3*Zeta[5])/
     243 - (991787*g1^3*g2^3*n^3*Zeta[5])/
     3645 - (1900*g1*g2^4*n^3*Zeta[5])/
     81 + (1604887*g1^2*g2^4*n^3*Zeta[5])/
     2430 + (3391*g2^5*n^3*Zeta[5])/
     324 - (184325*g1*g2^5*n^3*Zeta[5])/
     324 + (628408*g2^6*n^3*Zeta[5])/
     3645 + (70*g1^3*g2^2*m*n^3*Zeta[5])/
     9 - (1202933*g1^4*g2^2*m*n^3*Zeta[5])/
     7290 - (5480*g1^2*g2^3*m*n^3*Zeta[5])/
     243 + (2189968*g1^3*g2^3*m*n^3*Zeta[5])/
     3645 + (5744*g1*g2^4*m*n^3*Zeta[5])/
     243 - (26065091*g1^2*g2^4*m*n^3*Zeta[5])/
     29160 - (4193*g2^5*m*n^3*Zeta[5])/
     486 + (168311*g1*g2^5*m*n^3*Zeta[5])/
     270 - (9824047*g2^6*m*n^3*Zeta[5])/
     58320 + (148*g1^4*g2*m^2*n^3*Zeta[5])/
     81 - (15731*g1^5*g2*m^2*n^3*Zeta[5])/
     405 - (1741*g1^3*g2^2*m^2*n^3*Zeta[5])/
     243 + (2671753*g1^4*g2^2*m^2*n^3*Zeta[5])/
     14580 + (5285*g1^2*g2^3*m^2*n^3*Zeta[5])/
     486 - (358997*g1^3*g2^3*m^2*n^3*Zeta[5])/
     972 - (1838*g1*g2^4*m^2*n^3*Zeta[5])/
     243 + (849547*g1^2*g2^4*m^2*n^3*Zeta[5])/
     2160 + (8035*g2^5*m^2*n^3*Zeta[5])/
     3888 - (6424547*g1*g2^5*m^2*n^3*Zeta[5])/
     29160 + (1498129*g2^6*m^2*n^3*Zeta[5])/
     29160 + (8*g1^5*m^3*n^3*Zeta[5])/
     81 - (12818*g1^6*m^3*n^3*Zeta[5])/
     3645 - (40*g1^4*g2*m^3*n^3*Zeta[5])/
     81 + (8048*g1^5*g2*m^3*n^3*Zeta[5])/
     405 + (254*g1^3*g2^2*m^3*n^3*Zeta[5])/
     243 - (729281*g1^4*g2^2*m^3*n^3*Zeta[5])/
     14580 - (94*g1^2*g2^3*m^3*n^3*Zeta[5])/
     81 + (115579*g1^3*g2^3*m^3*n^3*Zeta[5])/
     1620 + (2*g1*g2^4*m^3*n^3*Zeta[5])/
     3 - (220466*g1^2*g2^4*m^3*n^3*Zeta[5])/
     3645 - (38*g2^5*m^3*n^3*Zeta[5])/
     243 + (46579*g1*g2^5*m^3*n^3*Zeta[5])/
     1620 - (22079*g2^6*m^3*n^3*Zeta[5])/
     3645 - (463*g1^5*g2*m^4*n^3*Zeta[5])/
     1215 + (1801*g1^4*g2^2*m^4*n^3*Zeta[5])/
     972 - (1969*g1^3*g2^3*m^4*n^3*Zeta[5])/
     540 + (17653*g1^2*g2^4*m^4*n^3*Zeta[5])/
     4860 - (8903*g1*g2^5*m^4*n^3*Zeta[5])/
     4860 + (101*g2^6*m^4*n^3*Zeta[5])/
     270 + (5*g1^4*g2^2*m^5*n^3*Zeta[5])/
     162 - (10*g1^3*g2^3*m^5*n^3*Zeta[5])/
     81 + (5*g1^2*g2^4*m^5*n^3*Zeta[5])/
     27 - (10*g1*g2^5*m^5*n^3*Zeta[5])/81 + (5*g2^6*m^5*n^3*Zeta[5])/
     162 - (29498*g1^2*g2^4*n^4*Zeta[5])/
     3645 + (34159*g1*g2^5*n^4*Zeta[5])/
     2430 - (18335*g2^6*n^4*Zeta[5])/
     2916 - (44177*g1^3*g2^3*m*n^4*Zeta[5])/
     7290 + (63622*g1^2*g2^4*m*n^4*Zeta[5])/
     3645 - (129167*g1*g2^5*m*n^4*Zeta[5])/
     7290 + (90377*g2^6*m*n^4*Zeta[5])/
     14580 - (16159*g1^4*g2^2*m^2*n^4*Zeta[5])/
     7290 + (125411*g1^3*g2^3*m^2*n^4*Zeta[5])/
     14580 - (92827*g1^2*g2^4*m^2*n^4*Zeta[5])/
     7290 + (41449*g1*g2^5*m^2*n^4*Zeta[5])/
     4860 - (12845*g2^6*m^2*n^4*Zeta[5])/
     5832 - (463*g1^5*g2*m^3*n^4*Zeta[5])/
     1215 + (1801*g1^4*g2^2*m^3*n^4*Zeta[5])/
     972 - (1969*g1^3*g2^3*m^3*n^4*Zeta[5])/
     540 + (17653*g1^2*g2^4*m^3*n^4*Zeta[5])/
     4860 - (8903*g1*g2^5*m^3*n^4*Zeta[5])/
     4860 + (101*g2^6*m^3*n^4*Zeta[5])/270 - (4*g1^6*m^4*n^4*Zeta[5])/
     243 + (17*g1^5*g2*m^4*n^4*Zeta[5])/
     162 - (439*g1^4*g2^2*m^4*n^4*Zeta[5])/
     1620 + (442*g1^3*g2^3*m^4*n^4*Zeta[5])/
     1215 - (217*g1^2*g2^4*m^4*n^4*Zeta[5])/
     810 + (83*g1*g2^5*m^4*n^4*Zeta[5])/
     810 - (77*g2^6*m^4*n^4*Zeta[5])/
     4860 + (5*g1^5*g2*m^5*n^4*Zeta[5])/
     324 - (25*g1^4*g2^2*m^5*n^4*Zeta[5])/
     324 + (25*g1^3*g2^3*m^5*n^4*Zeta[5])/
     162 - (25*g1^2*g2^4*m^5*n^4*Zeta[5])/
     162 + (25*g1*g2^5*m^5*n^4*Zeta[5])/
     324 - (5*g2^6*m^5*n^4*Zeta[5])/324 + (g1*g2^5*n^5*Zeta[5])/
     324 - (g2^6*n^5*Zeta[5])/324 + (5*g1^2*g2^4*m*n^5*Zeta[5])/
     324 - (5*g1*g2^5*m*n^5*Zeta[5])/162 + (5*g2^6*m*n^5*Zeta[5])/
     324 + (5*g1^3*g2^3*m^2*n^5*Zeta[5])/
     162 - (5*g1^2*g2^4*m^2*n^5*Zeta[5])/
     54 + (5*g1*g2^5*m^2*n^5*Zeta[5])/54 - (5*g2^6*m^2*n^5*Zeta[5])/
     162 + (5*g1^4*g2^2*m^3*n^5*Zeta[5])/
     162 - (10*g1^3*g2^3*m^3*n^5*Zeta[5])/
     81 + (5*g1^2*g2^4*m^3*n^5*Zeta[5])/
     27 - (10*g1*g2^5*m^3*n^5*Zeta[5])/81 + (5*g2^6*m^3*n^5*Zeta[5])/
     162 + (5*g1^5*g2*m^4*n^5*Zeta[5])/
     324 - (25*g1^4*g2^2*m^4*n^5*Zeta[5])/
     324 + (25*g1^3*g2^3*m^4*n^5*Zeta[5])/
     162 - (25*g1^2*g2^4*m^4*n^5*Zeta[5])/
     162 + (25*g1*g2^5*m^4*n^5*Zeta[5])/
     324 - (5*g2^6*m^4*n^5*Zeta[5])/324 + (g1^6*m^5*n^5*Zeta[5])/
     324 - (g1^5*g2*m^5*n^5*Zeta[5])/
     54 + (5*g1^4*g2^2*m^5*n^5*Zeta[5])/
     108 - (5*g1^3*g2^3*m^5*n^5*Zeta[5])/
     81 + (5*g1^2*g2^4*m^5*n^5*Zeta[5])/
     108 - (g1*g2^5*m^5*n^5*Zeta[5])/54 + (g2^6*m^5*n^5*Zeta[5])/
     324 - (3266240*g1^6*Zeta[3]*Zeta[5])/
     243 + (4125248*g1^5*g2*Zeta[3]*Zeta[5])/
     81 - (27532432*g1^4*g2^2*Zeta[3]*Zeta[5])/
     243 + (38033984*g1^3*g2^3*Zeta[3]*Zeta[5])/
     243 - (10790044*g1^2*g2^4*Zeta[3]*Zeta[5])/
     81 + (15659336*g1*g2^5*Zeta[3]*Zeta[5])/
     243 - (3305417*g2^6*Zeta[3]*Zeta[5])/
     243 - (1118720*g1^5*g2*m*Zeta[3]*Zeta[5])/81 + 
    50544*g1^4*g2^2*m*Zeta[3]*
     Zeta[5] - (21200528*g1^3*g2^3*m*Zeta[3]*Zeta[5])/
     243 + (6812480*g1^2*g2^4*m*Zeta[3]*Zeta[5])/
     81 - (1182688*g1*g2^5*m*Zeta[3]*Zeta[5])/
     27 + (2341855*g2^6*m*Zeta[3]*Zeta[5])/
     243 - (544144*g1^4*g2^2*m^2*Zeta[3]*Zeta[5])/
     243 + (198416*g1^3*g2^3*m^2*Zeta[3]*Zeta[5])/
     27 - (28916*g1^2*g2^4*m^2*Zeta[3]*Zeta[5])/
     3 + (1433233*g1*g2^5*m^2*Zeta[3]*Zeta[5])/
     243 - (684685*g2^6*m^2*Zeta[3]*Zeta[5])/
     486 + (1808*g1^3*g2^3*m^3*Zeta[3]*Zeta[5])/
     243 - (1516*g1^2*g2^4*m^3*Zeta[3]*Zeta[5])/
     81 + (1414*g1*g2^5*m^3*Zeta[3]*Zeta[5])/
     81 - (307*g2^6*m^3*Zeta[3]*Zeta[5])/
     54 - (1118720*g1^5*g2*n*Zeta[3]*Zeta[5])/81 + 
    50544*g1^4*g2^2*n*Zeta[3]*
     Zeta[5] - (21200528*g1^3*g2^3*n*Zeta[3]*Zeta[5])/
     243 + (6812480*g1^2*g2^4*n*Zeta[3]*Zeta[5])/
     81 - (1182688*g1*g2^5*n*Zeta[3]*Zeta[5])/
     27 + (2341855*g2^6*n*Zeta[3]*Zeta[5])/
     243 - (167456*g1^6*m*n*Zeta[3]*Zeta[5])/
     81 + (99136*g1^5*g2*m*n*Zeta[3]*Zeta[5])/
     9 - (8014856*g1^4*g2^2*m*n*Zeta[3]*Zeta[5])/
     243 + (13778840*g1^3*g2^3*m*n*Zeta[3]*Zeta[5])/
     243 - (4554706*g1^2*g2^4*m*n*Zeta[3]*Zeta[5])/
     81 + (7318517*g1*g2^5*m*n*Zeta[3]*Zeta[5])/
     243 - (1644299*g2^6*m*n*Zeta[3]*Zeta[5])/
     243 - (4960*g1^5*g2*m^2*n*Zeta[3]*Zeta[5])/
     9 + (661576*g1^4*g2^2*m^2*n*Zeta[3]*Zeta[5])/
     243 - (1458728*g1^3*g2^3*m^2*n*Zeta[3]*Zeta[5])/
     243 + (185888*g1^2*g2^4*m^2*n*Zeta[3]*Zeta[5])/
     27 - (217163*g1*g2^5*m^2*n*Zeta[3]*Zeta[5])/
     54 + (927301*g2^6*m^2*n*Zeta[3]*Zeta[5])/
     972 + (4408*g1^4*g2^2*m^3*n*Zeta[3]*Zeta[5])/
     243 - (1748*g1^3*g2^3*m^3*n*Zeta[3]*Zeta[5])/
     27 + (7112*g1^2*g2^4*m^3*n*Zeta[3]*Zeta[5])/
     81 - (25891*g1*g2^5*m^3*n*Zeta[3]*Zeta[5])/
     486 + (1327*g2^6*m^3*n*Zeta[3]*Zeta[5])/
     108 - (544144*g1^4*g2^2*n^2*Zeta[3]*Zeta[5])/
     243 + (198416*g1^3*g2^3*n^2*Zeta[3]*Zeta[5])/
     27 - (28916*g1^2*g2^4*n^2*Zeta[3]*Zeta[5])/
     3 + (1433233*g1*g2^5*n^2*Zeta[3]*Zeta[5])/
     243 - (684685*g2^6*n^2*Zeta[3]*Zeta[5])/
     486 - (4960*g1^5*g2*m*n^2*Zeta[3]*Zeta[5])/
     9 + (661576*g1^4*g2^2*m*n^2*Zeta[3]*Zeta[5])/
     243 - (1458728*g1^3*g2^3*m*n^2*Zeta[3]*Zeta[5])/
     243 + (185888*g1^2*g2^4*m*n^2*Zeta[3]*Zeta[5])/
     27 - (217163*g1*g2^5*m*n^2*Zeta[3]*Zeta[5])/
     54 + (927301*g2^6*m*n^2*Zeta[3]*Zeta[5])/
     972 - (8432*g1^6*m^2*n^2*Zeta[3]*Zeta[5])/
     243 + (18608*g1^5*g2*m^2*n^2*Zeta[3]*Zeta[5])/
     81 - (154976*g1^4*g2^2*m^2*n^2*Zeta[3]*Zeta[5])/
     243 + (236572*g1^3*g2^3*m^2*n^2*Zeta[3]*Zeta[5])/
     243 - (8132*g1^2*g2^4*m^2*n^2*Zeta[3]*Zeta[5])/
     9 + (118474*g1*g2^5*m^2*n^2*Zeta[3]*Zeta[5])/
     243 - (56249*g2^6*m^2*n^2*Zeta[3]*Zeta[5])/
     486 + (496*g1^5*g2*m^3*n^2*Zeta[3]*Zeta[5])/
     81 - (2320*g1^4*g2^2*m^3*n^2*Zeta[3]*Zeta[5])/
     81 + (13538*g1^3*g2^3*m^3*n^2*Zeta[3]*Zeta[5])/
     243 - (4540*g1^2*g2^4*m^3*n^2*Zeta[3]*Zeta[5])/
     81 + (1043*g1*g2^5*m^3*n^2*Zeta[3]*Zeta[5])/
     36 - (5929*g2^6*m^3*n^2*Zeta[3]*Zeta[5])/
     972 + (1808*g1^3*g2^3*n^3*Zeta[3]*Zeta[5])/
     243 - (1516*g1^2*g2^4*n^3*Zeta[3]*Zeta[5])/
     81 + (1414*g1*g2^5*n^3*Zeta[3]*Zeta[5])/
     81 - (307*g2^6*n^3*Zeta[3]*Zeta[5])/
     54 + (4408*g1^4*g2^2*m*n^3*Zeta[3]*Zeta[5])/
     243 - (1748*g1^3*g2^3*m*n^3*Zeta[3]*Zeta[5])/
     27 + (7112*g1^2*g2^4*m*n^3*Zeta[3]*Zeta[5])/
     81 - (25891*g1*g2^5*m*n^3*Zeta[3]*Zeta[5])/
     486 + (1327*g2^6*m*n^3*Zeta[3]*Zeta[5])/
     108 + (496*g1^5*g2*m^2*n^3*Zeta[3]*Zeta[5])/
     81 - (2320*g1^4*g2^2*m^2*n^3*Zeta[3]*Zeta[5])/
     81 + (13538*g1^3*g2^3*m^2*n^3*Zeta[3]*Zeta[5])/
     243 - (4540*g1^2*g2^4*m^2*n^3*Zeta[3]*Zeta[5])/
     81 + (1043*g1*g2^5*m^2*n^3*Zeta[3]*Zeta[5])/
     36 - (5929*g2^6*m^2*n^3*Zeta[3]*Zeta[5])/
     972 + (40*g1^6*m^3*n^3*Zeta[3]*Zeta[5])/
     243 - (80*g1^5*g2*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (88*g1^4*g2^2*m^3*n^3*Zeta[3]*Zeta[5])/
     27 - (1568*g1^3*g2^3*m^3*n^3*Zeta[3]*Zeta[5])/
     243 + (586*g1^2*g2^4*m^3*n^3*Zeta[3]*Zeta[5])/
     81 - (340*g1*g2^5*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (238*g2^6*m^3*n^3*Zeta[3]*Zeta[5])/
     243 + (28420*g1^5*Zeta[7])/9 - (36159098*g1^6*Zeta[7])/
     1215 - (29890*g1^4*g2*Zeta[7])/3 + (406338082*g1^5*g2*Zeta[7])/
     3645 + (160622*g1^3*g2^2*Zeta[7])/
     9 - (194733649*g1^4*g2^2*Zeta[7])/
     810 - (37289*g1^2*g2^3*Zeta[7])/
     2 + (468604913*g1^3*g2^3*Zeta[7])/
     1458 + (383033*g1*g2^4*Zeta[7])/
     36 - (7683686879*g1^2*g2^4*Zeta[7])/
     29160 - (185759*g2^5*Zeta[7])/72 + (354877213*g1*g2^5*Zeta[7])/
     2916 - (189085199*g2^6*Zeta[7])/7776 + (24500*g1^4*g2*m*Zeta[7])/
     9 - (123166382*g1^5*g2*m*Zeta[7])/
     3645 - (24010*g1^3*g2^2*m*Zeta[7])/
     3 + (48414662*g1^4*g2^2*m*Zeta[7])/
     405 + (41503*g1^2*g2^3*m*Zeta[7])/
     4 - (2933794387*g1^3*g2^3*m*Zeta[7])/
     14580 - (39935*g1*g2^4*m*Zeta[7])/
     6 + (5507812237*g1^2*g2^4*m*Zeta[7])/
     29160 + (46648*g2^5*m*Zeta[7])/
     27 - (5573998199*g1*g2^5*m*Zeta[7])/
     58320 + (2385326911*g2^6*m*Zeta[7])/
     116640 + (980*g1^3*g2^2*m^2*Zeta[7])/
     3 - (60416183*g1^4*g2^2*m^2*Zeta[7])/
     7290 - (14455*g1^2*g2^3*m^2*Zeta[7])/
     18 + (30737686*g1^3*g2^3*m^2*Zeta[7])/
     1215 + (12691*g1*g2^4*m^2*Zeta[7])/
     18 - (104643967*g1^2*g2^4*m^2*Zeta[7])/
     3240 - (15631*g2^5*m^2*Zeta[7])/
     72 + (32259197*g1*g2^5*m^2*Zeta[7])/
     1620 - (31813603*g2^6*m^2*Zeta[7])/
     6480 - (2338736*g1^3*g2^3*m^3*Zeta[7])/
     3645 + (865249*g1^2*g2^4*m^3*Zeta[7])/
     540 - (8222453*g1*g2^5*m^3*Zeta[7])/
     5832 + (3156047*g2^6*m^3*Zeta[7])/
     7290 - (2588*g1^2*g2^4*m^4*Zeta[7])/
     1215 + (13718*g1*g2^5*m^4*Zeta[7])/3645 - (686*g2^6*m^4*Zeta[7])/
     405 + (24500*g1^4*g2*n*Zeta[7])/
     9 - (123166382*g1^5*g2*n*Zeta[7])/
     3645 - (24010*g1^3*g2^2*n*Zeta[7])/
     3 + (48414662*g1^4*g2^2*n*Zeta[7])/
     405 + (41503*g1^2*g2^3*n*Zeta[7])/
     4 - (2933794387*g1^3*g2^3*n*Zeta[7])/
     14580 - (39935*g1*g2^4*n*Zeta[7])/
     6 + (5507812237*g1^2*g2^4*n*Zeta[7])/
     29160 + (46648*g2^5*n*Zeta[7])/
     27 - (5573998199*g1*g2^5*n*Zeta[7])/
     58320 + (2385326911*g2^6*n*Zeta[7])/116640 + 
    490*g1^5*m*n*Zeta[7] - (67279*g1^6*m*n*Zeta[7])/
     9 - (19600*g1^4*g2*m*n*Zeta[7])/
     9 + (44443838*g1^5*g2*m*n*Zeta[7])/
     1215 + (15680*g1^3*g2^2*m*n*Zeta[7])/
     3 - (1498840951*g1^4*g2^2*m*n*Zeta[7])/
     14580 - (484267*g1^2*g2^3*m*n*Zeta[7])/
     72 + (182481463*g1^3*g2^3*m*n*Zeta[7])/
     1080 + (318647*g1*g2^4*m*n*Zeta[7])/
     72 - (1569967397*g1^2*g2^4*m*n*Zeta[7])/
     9720 - (254947*g2^5*m*n*Zeta[7])/
     216 + (9785107057*g1*g2^5*m*n*Zeta[7])/
     116640 - (2147879009*g2^6*m*n*Zeta[7])/
     116640 + (980*g1^4*g2*m^2*n*Zeta[7])/
     9 - (4936708*g1^5*g2*m^2*n*Zeta[7])/
     1215 - (11270*g1^3*g2^2*m^2*n*Zeta[7])/
     27 + (127796263*g1^4*g2^2*m^2*n*Zeta[7])/
     7290 + (8183*g1^2*g2^3*m^2*n*Zeta[7])/
     12 - (202139971*g1^3*g2^3*m^2*n*Zeta[7])/
     5832 - (18767*g1*g2^4*m^2*n*Zeta[7])/
     36 + (180659107*g1^2*g2^4*m^2*n*Zeta[7])/
     4860 + (16513*g2^5*m^2*n*Zeta[7])/
     108 - (5102969*g1*g2^5*m^2*n*Zeta[7])/
     243 + (229470871*g2^6*m^2*n*Zeta[7])/
     46656 - (761249*g1^4*g2^2*m^3*n*Zeta[7])/
     1620 + (6348914*g1^3*g2^3*m^3*n*Zeta[7])/
     3645 - (696619*g1^2*g2^4*m^3*n*Zeta[7])/
     270 + (13799947*g1*g2^5*m^3*n*Zeta[7])/
     7776 - (7351709*g2^6*m^3*n*Zeta[7])/
     15552 - (9161*g1^3*g2^3*m^4*n*Zeta[7])/
     3645 + (35113*g1^2*g2^4*m^4*n*Zeta[7])/
     4860 - (52183*g1*g2^5*m^4*n*Zeta[7])/
     7290 + (35341*g2^6*m^4*n*Zeta[7])/
     14580 + (980*g1^3*g2^2*n^2*Zeta[7])/
     3 - (60416183*g1^4*g2^2*n^2*Zeta[7])/
     7290 - (14455*g1^2*g2^3*n^2*Zeta[7])/
     18 + (30737686*g1^3*g2^3*n^2*Zeta[7])/
     1215 + (12691*g1*g2^4*n^2*Zeta[7])/
     18 - (104643967*g1^2*g2^4*n^2*Zeta[7])/
     3240 - (15631*g2^5*n^2*Zeta[7])/
     72 + (32259197*g1*g2^5*n^2*Zeta[7])/
     1620 - (31813603*g2^6*n^2*Zeta[7])/
     6480 + (980*g1^4*g2*m*n^2*Zeta[7])/
     9 - (4936708*g1^5*g2*m*n^2*Zeta[7])/
     1215 - (11270*g1^3*g2^2*m*n^2*Zeta[7])/
     27 + (127796263*g1^4*g2^2*m*n^2*Zeta[7])/
     7290 + (8183*g1^2*g2^3*m*n^2*Zeta[7])/
     12 - (202139971*g1^3*g2^3*m*n^2*Zeta[7])/
     5832 - (18767*g1*g2^4*m*n^2*Zeta[7])/
     36 + (180659107*g1^2*g2^4*m*n^2*Zeta[7])/
     4860 + (16513*g2^5*m*n^2*Zeta[7])/
     108 - (5102969*g1*g2^5*m*n^2*Zeta[7])/
     243 + (229470871*g2^6*m*n^2*Zeta[7])/
     46656 + (98*g1^5*m^2*n^2*Zeta[7])/
     9 - (281611*g1^6*m^2*n^2*Zeta[7])/
     486 - (490*g1^4*g2*m^2*n^2*Zeta[7])/
     9 + (1543189*g1^5*g2*m^2*n^2*Zeta[7])/
     486 + (3136*g1^3*g2^2*m^2*n^2*Zeta[7])/
     27 - (62748659*g1^4*g2^2*m^2*n^2*Zeta[7])/
     7290 - (392*g1^2*g2^3*m^2*n^2*Zeta[7])/
     3 + (805104359*g1^3*g2^3*m^2*n^2*Zeta[7])/
     58320 + (637*g1*g2^4*m^2*n^2*Zeta[7])/
     8 - (9508981*g1^2*g2^4*m^2*n^2*Zeta[7])/
     720 - (18277*g2^5*m^2*n^2*Zeta[7])/
     864 + (67591157*g1*g2^5*m^2*n^2*Zeta[7])/
     9720 - (180867043*g2^6*m^2*n^2*Zeta[7])/
     116640 - (68411*g1^5*g2*m^3*n^2*Zeta[7])/
     486 + (9877997*g1^4*g2^2*m^3*n^2*Zeta[7])/
     14580 - (13296671*g1^3*g2^3*m^3*n^2*Zeta[7])/
     9720 + (3728287*g1^2*g2^4*m^3*n^2*Zeta[7])/
     2592 - (12183707*g1*g2^5*m^3*n^2*Zeta[7])/
     15552 + (4562281*g2^6*m^3*n^2*Zeta[7])/
     25920 - (1639*g1^4*g2^2*m^4*n^2*Zeta[7])/
     1215 + (76919*g1^3*g2^3*m^4*n^2*Zeta[7])/
     14580 - (76697*g1^2*g2^4*m^4*n^2*Zeta[7])/
     9720 + (13001*g1*g2^5*m^4*n^2*Zeta[7])/
     2430 - (13511*g2^6*m^4*n^2*Zeta[7])/
     9720 - (2338736*g1^3*g2^3*n^3*Zeta[7])/
     3645 + (865249*g1^2*g2^4*n^3*Zeta[7])/
     540 - (8222453*g1*g2^5*n^3*Zeta[7])/
     5832 + (3156047*g2^6*n^3*Zeta[7])/
     7290 - (761249*g1^4*g2^2*m*n^3*Zeta[7])/
     1620 + (6348914*g1^3*g2^3*m*n^3*Zeta[7])/
     3645 - (696619*g1^2*g2^4*m*n^3*Zeta[7])/
     270 + (13799947*g1*g2^5*m*n^3*Zeta[7])/
     7776 - (7351709*g2^6*m*n^3*Zeta[7])/
     15552 - (68411*g1^5*g2*m^2*n^3*Zeta[7])/
     486 + (9877997*g1^4*g2^2*m^2*n^3*Zeta[7])/
     14580 - (13296671*g1^3*g2^3*m^2*n^3*Zeta[7])/
     9720 + (3728287*g1^2*g2^4*m^2*n^3*Zeta[7])/
     2592 - (12183707*g1*g2^5*m^2*n^3*Zeta[7])/
     15552 + (4562281*g2^6*m^2*n^3*Zeta[7])/
     25920 - (14599*g1^6*m^3*n^3*Zeta[7])/
     972 + (129983*g1^5*g2*m^3*n^3*Zeta[7])/
     1458 - (676123*g1^4*g2^2*m^3*n^3*Zeta[7])/
     2916 + (2173177*g1^3*g2^3*m^3*n^3*Zeta[7])/
     6480 - (16455797*g1^2*g2^4*m^3*n^3*Zeta[7])/
     58320 + (1516939*g1*g2^5*m^3*n^3*Zeta[7])/
     11664 - (495257*g2^6*m^3*n^3*Zeta[7])/
     19440 - (176*g1^5*g2*m^4*n^3*Zeta[7])/
     729 + (880*g1^4*g2^2*m^4*n^3*Zeta[7])/
     729 - (8017*g1^3*g2^3*m^4*n^3*Zeta[7])/
     3240 + (75659*g1^2*g2^4*m^4*n^3*Zeta[7])/
     29160 - (40459*g1*g2^5*m^4*n^3*Zeta[7])/
     29160 + (977*g2^6*m^4*n^3*Zeta[7])/
     3240 - (2588*g1^2*g2^4*n^4*Zeta[7])/
     1215 + (13718*g1*g2^5*n^4*Zeta[7])/3645 - (686*g2^6*n^4*Zeta[7])/
     405 - (9161*g1^3*g2^3*m*n^4*Zeta[7])/
     3645 + (35113*g1^2*g2^4*m*n^4*Zeta[7])/
     4860 - (52183*g1*g2^5*m*n^4*Zeta[7])/
     7290 + (35341*g2^6*m*n^4*Zeta[7])/
     14580 - (1639*g1^4*g2^2*m^2*n^4*Zeta[7])/
     1215 + (76919*g1^3*g2^3*m^2*n^4*Zeta[7])/
     14580 - (76697*g1^2*g2^4*m^2*n^4*Zeta[7])/
     9720 + (13001*g1*g2^5*m^2*n^4*Zeta[7])/
     2430 - (13511*g2^6*m^2*n^4*Zeta[7])/
     9720 - (176*g1^5*g2*m^3*n^4*Zeta[7])/
     729 + (880*g1^4*g2^2*m^3*n^4*Zeta[7])/
     729 - (8017*g1^3*g2^3*m^3*n^4*Zeta[7])/
     3240 + (75659*g1^2*g2^4*m^3*n^4*Zeta[7])/
     29160 - (40459*g1*g2^5*m^3*n^4*Zeta[7])/
     29160 + (977*g2^6*m^3*n^4*Zeta[7])/
     3240 - (84043936*g1^6*Zeta[9])/
     2187 + (105455744*g1^5*g2*Zeta[9])/
     729 - (2087991032*g1^4*g2^2*Zeta[9])/
     6561 + (2845643864*g1^3*g2^3*Zeta[9])/
     6561 - (795092678*g1^2*g2^4*Zeta[9])/
     2187 + (1133860718*g1*g2^5*Zeta[9])/
     6561 - (156475763*g2^6*Zeta[9])/
     4374 - (10171472*g1^5*g2*m*Zeta[9])/
     243 + (987803752*g1^4*g2^2*m*Zeta[9])/
     6561 - (1689912868*g1^3*g2^3*m*Zeta[9])/
     6561 + (538804196*g1^2*g2^4*m*Zeta[9])/
     2187 - (835262296*g1*g2^5*m*Zeta[9])/
     6561 + (365140687*g2^6*m*Zeta[9])/
     13122 - (55574480*g1^4*g2^2*m^2*Zeta[9])/
     6561 + (176691704*g1^3*g2^3*m^2*Zeta[9])/
     6561 - (76535722*g1^2*g2^4*m^2*Zeta[9])/
     2187 + (141523523*g1*g2^5*m^2*Zeta[9])/
     6561 - (34458782*g2^6*m^2*Zeta[9])/
     6561 - (145520*g1^3*g2^3*m^3*Zeta[9])/
     729 + (1120504*g1^2*g2^4*m^3*Zeta[9])/
     2187 - (2994688*g1*g2^5*m^3*Zeta[9])/
     6561 + (918146*g2^6*m^3*Zeta[9])/
     6561 - (10171472*g1^5*g2*n*Zeta[9])/
     243 + (987803752*g1^4*g2^2*n*Zeta[9])/
     6561 - (1689912868*g1^3*g2^3*n*Zeta[9])/
     6561 + (538804196*g1^2*g2^4*n*Zeta[9])/
     2187 - (835262296*g1*g2^5*n*Zeta[9])/
     6561 + (365140687*g2^6*n*Zeta[9])/
     13122 - (202208*g1^6*m*n*Zeta[9])/
     27 + (9333488*g1^5*g2*m*n*Zeta[9])/
     243 - (738502888*g1^4*g2^2*m*n*Zeta[9])/
     6561 + (1250235986*g1^3*g2^3*m*n*Zeta[9])/
     6561 - (408545782*g1^2*g2^4*m*n*Zeta[9])/
     2187 + (144681697*g1*g2^5*m*n*Zeta[9])/
     1458 - (145645199*g2^6*m*n*Zeta[9])/
     6561 - (727064*g1^5*g2*m^2*n*Zeta[9])/
     243 + (90288656*g1^4*g2^2*m^2*n*Zeta[9])/
     6561 - (188706478*g1^3*g2^3*m^2*n*Zeta[9])/
     6561 + (69849916*g1^2*g2^4*m^2*n*Zeta[9])/
     2187 - (120600133*g1*g2^5*m^2*n*Zeta[9])/
     6561 + (28493807*g2^6*m^2*n*Zeta[9])/
     6561 - (582080*g1^4*g2^2*m^3*n*Zeta[9])/
     6561 + (2255560*g1^3*g2^3*m^3*n*Zeta[9])/
     6561 - (1189012*g1^2*g2^4*m^3*n*Zeta[9])/
     2187 + (2614022*g1*g2^5*m^3*n*Zeta[9])/
     6561 - (1468973*g2^6*m^3*n*Zeta[9])/
     13122 - (55574480*g1^4*g2^2*n^2*Zeta[9])/
     6561 + (176691704*g1^3*g2^3*n^2*Zeta[9])/
     6561 - (76535722*g1^2*g2^4*n^2*Zeta[9])/
     2187 + (141523523*g1*g2^5*n^2*Zeta[9])/
     6561 - (34458782*g2^6*n^2*Zeta[9])/
     6561 - (727064*g1^5*g2*m*n^2*Zeta[9])/
     243 + (90288656*g1^4*g2^2*m*n^2*Zeta[9])/
     6561 - (188706478*g1^3*g2^3*m*n^2*Zeta[9])/
     6561 + (69849916*g1^2*g2^4*m*n^2*Zeta[9])/
     2187 - (120600133*g1*g2^5*m*n^2*Zeta[9])/
     6561 + (28493807*g2^6*m*n^2*Zeta[9])/
     6561 - (719464*g1^6*m^2*n^2*Zeta[9])/
     2187 + (4200368*g1^5*g2*m^2*n^2*Zeta[9])/
     2187 - (34007176*g1^4*g2^2*m^2*n^2*Zeta[9])/
     6561 + (52669219*g1^3*g2^3*m^2*n^2*Zeta[9])/
     6561 - (16392508*g1^2*g2^4*m^2*n^2*Zeta[9])/
     2187 + (51726905*g1*g2^5*m^2*n^2*Zeta[9])/
     13122 - (5871085*g2^6*m^2*n^2*Zeta[9])/
     6561 - (29104*g1^5*g2*m^3*n^2*Zeta[9])/
     2187 + (145520*g1^4*g2^2*m^3*n^2*Zeta[9])/
     2187 - (909500*g1^3*g2^3*m^3*n^2*Zeta[9])/
     6561 + (36380*g1^2*g2^4*m^3*n^2*Zeta[9])/
     243 - (561079*g1*g2^5*m^3*n^2*Zeta[9])/
     6561 + (6763*g2^6*m^3*n^2*Zeta[9])/
     324 - (145520*g1^3*g2^3*n^3*Zeta[9])/
     729 + (1120504*g1^2*g2^4*n^3*Zeta[9])/
     2187 - (2994688*g1*g2^5*n^3*Zeta[9])/
     6561 + (918146*g2^6*n^3*Zeta[9])/
     6561 - (582080*g1^4*g2^2*m*n^3*Zeta[9])/
     6561 + (2255560*g1^3*g2^3*m*n^3*Zeta[9])/
     6561 - (1189012*g1^2*g2^4*m*n^3*Zeta[9])/
     2187 + (2614022*g1*g2^5*m*n^3*Zeta[9])/
     6561 - (1468973*g2^6*m*n^3*Zeta[9])/
     13122 - (29104*g1^5*g2*m^2*n^3*Zeta[9])/
     2187 + (145520*g1^4*g2^2*m^2*n^3*Zeta[9])/
     2187 - (909500*g1^3*g2^3*m^2*n^3*Zeta[9])/
     6561 + (36380*g1^2*g2^4*m^2*n^3*Zeta[9])/
     243 - (561079*g1*g2^5*m^2*n^3*Zeta[9])/
     6561 + (6763*g2^6*m^2*n^3*Zeta[9])/
     324 - (7*g2^6*m^3*n^3*Zeta[9])/243);
 
RG[phi] = g1*(g1/9 - (2*g1^2)/27 + (125*g1^3)/324 - (1204*g1^4)/
     729 + (88159*g1^5)/11664 - 
    g2/9 + (g1*g2)/9 - (125*g1^2*g2)/162 + (3010*g1^3*g2)/
     729 - (88159*g1^4*g2)/3888 - (5*g2^2)/36 + 
    g2^2/(12*g1) + (295*g1*g2^2)/216 - (8701*g1^2*g2^2)/
     972 + (13559359*g1^3*g2^2)/233280 - (245*g2^3)/
     216 + (13*g2^3)/(216*g1) + (6853*g1*g2^3)/
     648 - (10284869*g1^2*g2^3)/116640 - (39709*g2^4)/
     5832 + (1985*g2^4)/(5184*g1) + (76800121*g1*g2^4)/
     933120 - (2705707*g2^5)/
     62208 + (1817*g2^5)/(972*g1) + (37000157*g2^6)/(3732480*
       g1) + (g2*m)/9 - (g1*g2*m)/9 + (125*g1^2*g2*m)/
     162 - (3010*g1^3*g2*m)/729 + (88159*g1^4*g2*m)/
     3888 + (11*g2^2*m)/72 - (g2^2*m)/(12*g1) - (335*g1*g2^2*m)/
     216 + (20741*g1^2*g2^2*m)/1944 - (16697567*g1^3*g2^2*m)/
     233280 + (235*g2^3*m)/
     162 - (31*g2^3*m)/(432*g1) - (169015*g1*g2^3*m)/
     11664 + (410171*g1^2*g2^3*m)/3240 + (7445*g2^4*m)/
     729 - (1375*g2^4*m)/(2592*g1) - (60854111*g1*g2^4*m)/
     466560 + (68532151*g2^5*m)/
     933120 - (3821*g2^5*m)/(1296*g1) - (65460427*g2^6*m)/(3732480*
       g1) - (g2^2*m^2)/72 + (5*g1*g2^2*m^2)/27 - (371*g1^2*g2^2*m^2)/
     216 + (98069*g1^3*g2^2*m^2)/7290 - (25*g2^3*m^2)/
     81 + (5*g2^3*m^2)/(432*g1) + (11543*g1*g2^3*m^2)/
     2916 - (154279*g1^2*g2^3*m^2)/3888 - (162331*g2^4*m^2)/
     46656 + (365*g2^4*m^2)/(2592*g1) + (1597823*g1*g2^4*m^2)/
     31104 - (3069361*g2^5*m^2)/
     93312 + (11545*g2^5*m^2)/(10368*g1) + (15961043*g2^6*
       m^2)/(1866240*g1) - (5*g2^3*m^3)/648 - (511*g1*g2^3*m^3)/
     11664 + (147083*g1^2*g2^3*m^3)/116640 + (7241*g2^4*m^3)/
     93312 + (35*g2^4*m^3)/(5184*g1) - (3001501*g1*g2^4*m^3)/
     933120 + (2703713*g2^5*m^3)/
     933120 - (2267*g2^5*m^3)/(62208*g1) - (3383159*g2^6*
       m^3)/(3732480*g1) - (65*g2^4*m^4)/31104 - (98*g1*g2^4*m^4)/
     3645 + (21893*g2^5*m^4)/
     466560 + (13*g2^5*m^4)/(6912*g1) - (20063*g2^6*m^4)/(933120*
       g1) - (29*g2^5*m^5)/
     62208 + (319*g2^6*m^5)/(746496*g1) + (g2*n)/9 - (g1*g2*n)/
     9 + (125*g1^2*g2*n)/162 - (3010*g1^3*g2*n)/
     729 + (88159*g1^4*g2*n)/3888 + (11*g2^2*n)/
     72 - (g2^2*n)/(12*g1) - (335*g1*g2^2*n)/
     216 + (20741*g1^2*g2^2*n)/1944 - (16697567*g1^3*g2^2*n)/
     233280 + (235*g2^3*n)/
     162 - (31*g2^3*n)/(432*g1) - (169015*g1*g2^3*n)/
     11664 + (410171*g1^2*g2^3*n)/3240 + (7445*g2^4*n)/
     729 - (1375*g2^4*n)/(2592*g1) - (60854111*g1*g2^4*n)/
     466560 + (68532151*g2^5*n)/
     933120 - (3821*g2^5*n)/(1296*g1) - (65460427*g2^6*n)/(3732480*
       g1) + (g1*m*n)/18 - (5*g1^2*m*n)/108 + (85*g1^3*m*n)/
     324 - (1915*g1^4*m*n)/1458 + (156797*g1^5*m*n)/23328 - (g2*m*n)/
     9 + (g1*g2*m*n)/8 - (295*g1^2*g2*m*n)/324 + (15595*g1^3*g2*m*n)/
     2916 - (20413*g1^4*g2*m*n)/648 - (13*g2^2*m*n)/
     72 + (g2^2*m*n)/(12*g1) + (95*g1*g2^2*m*n)/
     48 - (176123*g1^2*g2^2*m*n)/11664 + (634933*g1^3*g2^2*m*n)/
     5832 - (1265*g2^3*m*n)/
     648 + (19*g2^3*m*n)/(216*g1) + (507433*g1*g2^3*m*n)/
     23328 - (353827*g1^2*g2^3*m*n)/1728 - (741227*g2^4*m*n)/
     46656 + (475*g2^4*m*n)/(648*g1) + (82133857*g1*g2^4*m*n)/
     373248 - (39724553*g2^5*m*n)/
     311040 + (436969*g2^5*m*n)/(93312*g1) + (116443909*g2^6*m*
       n)/(3732480*g1) - (g1*g2*m^2*n)/72 + (5*g1^2*g2*m^2*n)/
     36 - (395*g1^3*g2*m^2*n)/324 + (34319*g1^4*g2*m^2*n)/
     3888 + (g2^2*m^2*n)/36 - (5*g1*g2^2*m^2*n)/
     12 + (52177*g1^2*g2^2*m^2*n)/11664 - (2248829*g1^3*g2^2*m^2*n)/
     58320 + (155*g2^3*m^2*n)/
     324 - (7*g2^3*m^2*n)/(432*g1) - (172349*g1*g2^3*m^2*n)/
     23328 + (3878845*g1^2*g2^3*m^2*n)/46656 + (541997*g2^4*m^2*n)/
     93312 - (985*g2^4*m^2*n)/(5184*g1) - (91005637*g1*g2^4*m^2*n)/
     933120 + (56063899*g2^5*m^2*n)/
     933120 - (332893*g2^5*m^2*n)/(186624*g1) - (57108779*g2^6*m^2*
       n)/(3732480*g1) - (5*g1*g2^2*m^3*n)/
     432 - (125*g1^2*g2^2*m^3*n)/2916 + (98521*g1^3*g2^2*m^3*n)/
     77760 + (5*g2^3*m^3*n)/216 + (2029*g1*g2^3*m^3*n)/
     15552 - (229931*g1^2*g2^3*m^3*n)/46656 - (13283*g2^4*m^3*n)/
     93312 - (65*g2^4*m^3*n)/(5184*g1) + (2420297*g1*g2^4*m^3*n)/
     311040 - (883699*g2^5*m^3*n)/
     155520 + (4999*g2^5*m^3*n)/(93312*g1) + (5956759*g2^6*m^3*
       n)/(3732480*g1) - (65*g1*g2^3*m^4*n)/
     15552 - (10237*g1^2*g2^3*m^4*n)/233280 + (65*g2^4*m^4*n)/
     7776 + (119413*g1*g2^4*m^4*n)/933120 - (30593*g2^5*m^4*n)/
     233280 - (91*g2^5*m^4*n)/(20736*g1) + (173033*g2^6*m^4*
       n)/(3732480*g1) - (145*g1*g2^4*m^5*n)/
     124416 + (145*g2^5*m^5*n)/
     62208 - (899*g2^6*m^5*n)/(746496*g1) - (g2^2*n^2)/
     72 + (5*g1*g2^2*n^2)/27 - (371*g1^2*g2^2*n^2)/
     216 + (98069*g1^3*g2^2*n^2)/7290 - (25*g2^3*n^2)/
     81 + (5*g2^3*n^2)/(432*g1) + (11543*g1*g2^3*n^2)/
     2916 - (154279*g1^2*g2^3*n^2)/3888 - (162331*g2^4*n^2)/
     46656 + (365*g2^4*n^2)/(2592*g1) + (1597823*g1*g2^4*n^2)/
     31104 - (3069361*g2^5*n^2)/
     93312 + (11545*g2^5*n^2)/(10368*g1) + (15961043*g2^6*
       n^2)/(1866240*g1) - (g1*g2*m*n^2)/72 + (5*g1^2*g2*m*n^2)/
     36 - (395*g1^3*g2*m*n^2)/324 + (34319*g1^4*g2*m*n^2)/
     3888 + (g2^2*m*n^2)/36 - (5*g1*g2^2*m*n^2)/
     12 + (52177*g1^2*g2^2*m*n^2)/11664 - (2248829*g1^3*g2^2*m*n^2)/
     58320 + (155*g2^3*m*n^2)/
     324 - (7*g2^3*m*n^2)/(432*g1) - (172349*g1*g2^3*m*n^2)/
     23328 + (3878845*g1^2*g2^3*m*n^2)/46656 + (541997*g2^4*m*n^2)/
     93312 - (985*g2^4*m*n^2)/(5184*g1) - (91005637*g1*g2^4*m*n^2)/
     933120 + (56063899*g2^5*m*n^2)/
     933120 - (332893*g2^5*m*n^2)/(186624*g1) - (57108779*g2^6*m*
       n^2)/(3732480*g1) - (g1^2*m^2*n^2)/216 + (5*g1^3*m^2*n^2)/
     162 - (1459*g1^4*m^2*n^2)/5832 + (9523*g1^5*m^2*n^2)/
     5832 + (g1*g2*m^2*n^2)/72 - (85*g1^2*g2*m^2*n^2)/
     648 + (14405*g1^3*g2*m^2*n^2)/11664 - (24137*g1^4*g2*m^2*n^2)/
     2592 - (g2^2*m^2*n^2)/72 + (5*g1*g2^2*m^2*n^2)/
     24 - (65701*g1^2*g2^2*m^2*n^2)/
     23328 + (2148139*g1^3*g2^2*m^2*n^2)/77760 - (95*g2^3*m^2*n^2)/
     648 + (g2^3*m^2*n^2)/(216*g1) + (163973*g1*g2^3*m^2*n^2)/
     46656 - (7590553*g1^2*g2^3*m^2*n^2)/
     155520 - (222127*g2^4*m^2*n^2)/
     93312 + (215*g2^4*m^2*n^2)/(5184*g1) + (5388013*g1*g2^4*m^2*n^2)/
     103680 - (473519*g2^5*m^2*n^2)/
     15552 + (15901*g2^5*m^2*n^2)/(23328*g1) + (5605625*g2^6*m^2*
       n^2)/(746496*g1) - (5*g1^2*g2*m^3*n^2)/
     648 - (185*g1^3*g2*m^3*n^2)/11664 + (3773*g1^4*g2*m^3*n^2)/
     7776 + (5*g1*g2^2*m^3*n^2)/216 + (3025*g1^2*g2^2*m^3*n^2)/
     46656 - (1159553*g1^3*g2^2*m^3*n^2)/466560 - (5*g2^3*m^3*n^2)/
     216 - (379*g1*g2^3*m^3*n^2)/3888 + (2437567*g1^2*g2^3*m^3*n^2)/
     466560 + (2981*g2^4*m^3*n^2)/
     46656 + (5*g2^4*m^3*n^2)/(648*g1) - (582643*g1*g2^4*m^3*n^2)/
     103680 + (2920297*g2^5*m^3*n^2)/
     933120 - (2905*g2^5*m^3*n^2)/(186624*g1) - (2715827*g2^6*m^3*
       n^2)/(3732480*g1) - (65*g1^2*g2^2*m^4*n^2)/
     15552 - (3013*g1^3*g2^2*m^4*n^2)/93312 + (65*g1*g2^3*m^4*n^2)/
     5184 + (19949*g1^2*g2^3*m^4*n^2)/155520 - (65*g2^4*m^4*n^2)/
     5184 - (181733*g1*g2^4*m^4*n^2)/933120 + (15613*g2^5*m^4*n^2)/
     116640 + (65*g2^5*m^4*n^2)/(15552*g1) - (26281*g2^6*m^4*
       n^2)/(746496*g1) - (145*g1^2*g2^3*m^5*n^2)/
     93312 + (145*g1*g2^4*m^5*n^2)/31104 - (145*g2^5*m^5*n^2)/
     31104 + (145*g2^6*m^5*n^2)/(93312*g1) - (5*g2^3*n^3)/
     648 - (511*g1*g2^3*n^3)/11664 + (147083*g1^2*g2^3*n^3)/
     116640 + (7241*g2^4*n^3)/
     93312 + (35*g2^4*n^3)/(5184*g1) - (3001501*g1*g2^4*n^3)/
     933120 + (2703713*g2^5*n^3)/
     933120 - (2267*g2^5*n^3)/(62208*g1) - (3383159*g2^6*
       n^3)/(3732480*g1) - (5*g1*g2^2*m*n^3)/
     432 - (125*g1^2*g2^2*m*n^3)/2916 + (98521*g1^3*g2^2*m*n^3)/
     77760 + (5*g2^3*m*n^3)/216 + (2029*g1*g2^3*m*n^3)/
     15552 - (229931*g1^2*g2^3*m*n^3)/46656 - (13283*g2^4*m*n^3)/
     93312 - (65*g2^4*m*n^3)/(5184*g1) + (2420297*g1*g2^4*m*n^3)/
     311040 - (883699*g2^5*m*n^3)/
     155520 + (4999*g2^5*m*n^3)/(93312*g1) + (5956759*g2^6*m*
       n^3)/(3732480*g1) - (5*g1^2*g2*m^2*n^3)/
     648 - (185*g1^3*g2*m^2*n^3)/11664 + (3773*g1^4*g2*m^2*n^3)/
     7776 + (5*g1*g2^2*m^2*n^3)/216 + (3025*g1^2*g2^2*m^2*n^3)/
     46656 - (1159553*g1^3*g2^2*m^2*n^3)/466560 - (5*g2^3*m^2*n^3)/
     216 - (379*g1*g2^3*m^2*n^3)/3888 + (2437567*g1^2*g2^3*m^2*n^3)/
     466560 + (2981*g2^4*m^2*n^3)/
     46656 + (5*g2^4*m^2*n^3)/(648*g1) - (582643*g1*g2^4*m^2*n^3)/
     103680 + (2920297*g2^5*m^2*n^3)/
     933120 - (2905*g2^5*m^2*n^3)/(186624*g1) - (2715827*g2^6*m^2*
       n^3)/(3732480*g1) - (5*g1^3*m^3*n^3)/2592 - (187*g1^4*m^3*n^3)/
     46656 + (2383*g1^5*m^3*n^3)/31104 + (5*g1^2*g2*m^3*n^3)/
     648 + (1675*g1^3*g2*m^3*n^3)/93312 - (14695*g1^4*g2*m^3*n^3)/
     31104 - (5*g1*g2^2*m^3*n^3)/432 - (1415*g1^2*g2^2*m^3*n^3)/
     46656 + (2158603*g1^3*g2^2*m^3*n^3)/1866240 + (5*g2^3*m^3*n^3)/
     648 + (545*g1*g2^3*m^3*n^3)/23328 - (670621*g1^2*g2^3*m^3*n^3)/
     466560 - (175*g2^4*m^3*n^3)/
     23328 - (5*g2^4*m^3*n^3)/(2592*g1) + (218701*g1*g2^4*m^3*n^3)/
     233280 - (133889*g2^5*m^3*n^3)/
     466560 + (49*g2^5*m^3*n^3)/(93312*g1) + (33091*g2^6*m^3*
       n^3)/(1244160*g1) - (65*g1^3*g2*m^4*n^3)/
     31104 - (397*g1^4*g2*m^4*n^3)/31104 + (65*g1^2*g2^2*m^4*n^3)/
     7776 + (733*g1^3*g2^2*m^4*n^3)/11664 - (65*g1*g2^3*m^4*n^3)/
     5184 - (19381*g1^2*g2^3*m^4*n^3)/155520 + (65*g2^4*m^4*n^3)/
     7776 + (6451*g1*g2^4*m^4*n^3)/51840 - (14597*g2^5*m^4*n^3)/
     233280 - (65*g2^5*m^4*n^3)/(31104*g1) + (73*g2^6*m^4*n^3)/(5760*
       g1) - (145*g1^3*g2^2*m^5*n^3)/124416 + (145*g1^2*g2^3*m^5*n^3)/
     31104 - (145*g1*g2^4*m^5*n^3)/20736 + (145*g2^5*m^5*n^3)/
     31104 - (145*g2^6*m^5*n^3)/(124416*g1) - (65*g2^4*n^4)/
     31104 - (98*g1*g2^4*n^4)/3645 + (21893*g2^5*n^4)/
     466560 + (13*g2^5*n^4)/(6912*g1) - (20063*g2^6*n^4)/(933120*
       g1) - (65*g1*g2^3*m*n^4)/15552 - (10237*g1^2*g2^3*m*n^4)/
     233280 + (65*g2^4*m*n^4)/7776 + (119413*g1*g2^4*m*n^4)/
     933120 - (30593*g2^5*m*n^4)/
     233280 - (91*g2^5*m*n^4)/(20736*g1) + (173033*g2^6*m*
       n^4)/(3732480*g1) - (65*g1^2*g2^2*m^2*n^4)/
     15552 - (3013*g1^3*g2^2*m^2*n^4)/93312 + (65*g1*g2^3*m^2*n^4)/
     5184 + (19949*g1^2*g2^3*m^2*n^4)/155520 - (65*g2^4*m^2*n^4)/
     5184 - (181733*g1*g2^4*m^2*n^4)/933120 + (15613*g2^5*m^2*n^4)/
     116640 + (65*g2^5*m^2*n^4)/(15552*g1) - (26281*g2^6*m^2*
       n^4)/(746496*g1) - (65*g1^3*g2*m^3*n^4)/
     31104 - (397*g1^4*g2*m^3*n^4)/31104 + (65*g1^2*g2^2*m^3*n^4)/
     7776 + (733*g1^3*g2^2*m^3*n^4)/11664 - (65*g1*g2^3*m^3*n^4)/
     5184 - (19381*g1^2*g2^3*m^3*n^4)/155520 + (65*g2^4*m^3*n^4)/
     7776 + (6451*g1*g2^4*m^3*n^4)/51840 - (14597*g2^5*m^3*n^4)/
     233280 - (65*g2^5*m^3*n^4)/(31104*g1) + (73*g2^6*m^3*n^4)/(5760*
       g1) - (13*g1^4*m^4*n^4)/31104 - (71*g1^5*m^4*n^4)/
     31104 + (65*g1^3*g2*m^4*n^4)/31104 + (823*g1^4*g2*m^4*n^4)/
     62208 - (65*g1^2*g2^2*m^4*n^4)/15552 - (6137*g1^3*g2^2*m^4*n^4)/
     186624 + (65*g1*g2^3*m^4*n^4)/15552 + (4189*g1^2*g2^3*m^4*n^4)/
     93312 - (65*g2^4*m^4*n^4)/31104 - (551*g1*g2^4*m^4*n^4)/
     15552 + (2849*g2^5*m^4*n^4)/
     186624 + (13*g2^5*m^4*n^4)/(31104*g1) - (521*g2^6*m^4*
       n^4)/(186624*g1) - (29*g1^4*g2*m^5*n^4)/
     62208 + (145*g1^3*g2^2*m^5*n^4)/62208 - (145*g1^2*g2^3*m^5*n^4)/
     31104 + (145*g1*g2^4*m^5*n^4)/31104 - (145*g2^5*m^5*n^4)/
     62208 + (29*g2^6*m^5*n^4)/(62208*g1) - (29*g2^5*n^5)/
     62208 + (319*g2^6*n^5)/(746496*g1) - (145*g1*g2^4*m*n^5)/
     124416 + (145*g2^5*m*n^5)/
     62208 - (899*g2^6*m*n^5)/(746496*g1) - (145*g1^2*g2^3*m^2*n^5)/
     93312 + (145*g1*g2^4*m^2*n^5)/31104 - (145*g2^5*m^2*n^5)/
     31104 + (145*g2^6*m^2*n^5)/(93312*g1) - (145*g1^3*g2^2*m^3*n^5)/
     124416 + (145*g1^2*g2^3*m^3*n^5)/31104 - (145*g1*g2^4*m^3*n^5)/
     20736 + (145*g2^5*m^3*n^5)/
     31104 - (145*g2^6*m^3*n^5)/(124416*g1) - (29*g1^4*g2*m^4*n^5)/
     62208 + (145*g1^3*g2^2*m^4*n^5)/62208 - (145*g1^2*g2^3*m^4*n^5)/
     31104 + (145*g1*g2^4*m^4*n^5)/31104 - (145*g2^5*m^4*n^5)/
     62208 + (29*g2^6*m^4*n^5)/(62208*g1) - (29*g1^5*m^5*n^5)/
     373248 + (29*g1^4*g2*m^5*n^5)/62208 - (145*g1^3*g2^2*m^5*n^5)/
     124416 + (145*g1^2*g2^3*m^5*n^5)/93312 - (145*g1*g2^4*m^5*n^5)/
     124416 + (29*g2^5*m^5*n^5)/
     62208 - (29*g2^6*m^5*n^5)/(373248*g1) - (22*g1^4*Pi^4)/
     3645 + (269*g1^5*Pi^4)/7290 + (11*g1^3*g2*Pi^4)/
     729 - (269*g1^4*g2*Pi^4)/2430 - (25*g1^2*g2^2*Pi^4)/
     729 + (42817*g1^3*g2^2*Pi^4)/145800 + (61*g1*g2^3*Pi^4)/
     1458 - (33407*g1^2*g2^3*Pi^4)/72900 - (163*g2^4*Pi^4)/
     5832 + (84641*g1*g2^4*Pi^4)/194400 - (27203*g2^5*Pi^4)/
     116640 + (157*g2^5*Pi^4)/(19440*g1) + (378233*g2^6*
       Pi^4)/(6998400*g1) - (11*g1^3*g2*m*Pi^4)/
     729 + (269*g1^4*g2*m*Pi^4)/2430 + (29*g1^2*g2^2*m*Pi^4)/
     729 - (51671*g1^3*g2^2*m*Pi^4)/145800 - (40*g1*g2^3*m*Pi^4)/
     729 + (23029*g1^2*g2^3*m*Pi^4)/36450 + (115*g2^4*m*Pi^4)/
     2916 - (190723*g1*g2^4*m*Pi^4)/291600 + (215533*g2^5*m*Pi^4)/
     583200 - (227*g2^5*m*Pi^4)/(19440*g1) - (206471*g2^6*m*
       Pi^4)/(2332800*g1) - (4*g1^2*g2^2*m^2*Pi^4)/
     729 + (4427*g1^3*g2^2*m^2*Pi^4)/72900 + (19*g1*g2^3*m^2*Pi^4)/
     1458 - (2621*g1^2*g2^3*m^2*Pi^4)/14580 - (67*g2^4*m^2*Pi^4)/
     5832 + (6821*g1*g2^4*m^2*Pi^4)/29160 - (971*g2^5*m^2*Pi^4)/
     6480 + (7*g2^5*m^2*Pi^4)/(1944*g1) + (67681*g2^6*m^2*
       Pi^4)/(1749600*g1) + (227*g1^2*g2^3*m^3*Pi^4)/
     36450 - (4459*g1*g2^4*m^3*Pi^4)/291600 + (2633*g2^5*m^3*Pi^4)/
     194400 - (29651*g2^6*m^3*Pi^4)/(6998400*g1) + (7*g1*g2^4*m^4*
       Pi^4)/194400 - (g2^5*m^4*Pi^4)/
     18225 + (g2^6*m^4*Pi^4)/(43200*g1) + (g2^5*m^5*Pi^4)/
     116640 - (11*g2^6*m^5*Pi^4)/(1399680*g1) - (11*g1^3*g2*n*Pi^4)/
     729 + (269*g1^4*g2*n*Pi^4)/2430 + (29*g1^2*g2^2*n*Pi^4)/
     729 - (51671*g1^3*g2^2*n*Pi^4)/145800 - (40*g1*g2^3*n*Pi^4)/
     729 + (23029*g1^2*g2^3*n*Pi^4)/36450 + (115*g2^4*n*Pi^4)/
     2916 - (190723*g1*g2^4*n*Pi^4)/291600 + (215533*g2^5*n*Pi^4)/
     583200 - (227*g2^5*n*Pi^4)/(19440*g1) - (206471*g2^6*n*
       Pi^4)/(2332800*g1) - (16*g1^4*m*n*Pi^4)/
     3645 + (1369*g1^5*m*n*Pi^4)/43740 + (g1^3*g2*m*n*Pi^4)/
     54 - (544*g1^4*g2*m*n*Pi^4)/3645 - (77*g1^2*g2^2*m*n*Pi^4)/
     1458 + (15049*g1^3*g2^2*m*n*Pi^4)/29160 + (56*g1*g2^3*m*n*Pi^4)/
     729 - (16979*g1^2*g2^3*m*n*Pi^4)/17496 - (331*g2^4*m*n*Pi^4)/
     5832 + (81053*g1*g2^4*m*n*Pi^4)/77760 - (117469*g2^5*m*n*Pi^4)/
     194400 + (659*g2^5*m*n*Pi^4)/(38880*g1) + (257689*g2^6*m*n*
       Pi^4)/(1749600*g1) - (5*g1^3*g2*m^2*n*Pi^4)/
     1458 + (281*g1^4*g2*m^2*n*Pi^4)/7290 + (19*g1^2*g2^2*m^2*n*Pi^4)/
     1458 - (12269*g1^3*g2^2*m^2*n*Pi^4)/
     72900 - (16*g1*g2^3*m^2*n*Pi^4)/
     729 + (3179*g1^2*g2^3*m^2*n*Pi^4)/8748 + (101*g2^4*m^2*n*Pi^4)/
     5832 - (248731*g1*g2^4*m^2*n*Pi^4)/
     583200 + (50999*g2^5*m^2*n*Pi^4)/
     194400 - (41*g2^5*m^2*n*Pi^4)/(7776*g1) - (77641*g2^6*m^2*n*
       Pi^4)/(1166400*g1) + (241*g1^3*g2^2*m^3*n*Pi^4)/
     36450 - (4337*g1^2*g2^3*m^3*n*Pi^4)/
     174960 + (14887*g1*g2^4*m^3*n*Pi^4)/
     388800 - (16157*g2^5*m^3*n*Pi^4)/
     583200 + (13649*g2^6*m^3*n*Pi^4)/(1749600*g1) + (13*g1^2*g2^3*
       m^4*n*Pi^4)/291600 - (127*g1*g2^4*m^4*n*Pi^4)/
     1166400 + (59*g2^5*m^4*n*Pi^4)/
     583200 - (31*g2^6*m^4*n*Pi^4)/(874800*g1) + (g1*g2^4*m^5*n*Pi^4)/
     46656 - (g2^5*m^5*n*Pi^4)/
     23328 + (31*g2^6*m^5*n*Pi^4)/(1399680*g1) - (4*g1^2*g2^2*n^2*
       Pi^4)/729 + (4427*g1^3*g2^2*n^2*Pi^4)/
     72900 + (19*g1*g2^3*n^2*Pi^4)/1458 - (2621*g1^2*g2^3*n^2*Pi^4)/
     14580 - (67*g2^4*n^2*Pi^4)/5832 + (6821*g1*g2^4*n^2*Pi^4)/
     29160 - (971*g2^5*n^2*Pi^4)/
     6480 + (7*g2^5*n^2*Pi^4)/(1944*g1) + (67681*g2^6*n^2*
       Pi^4)/(1749600*g1) - (5*g1^3*g2*m*n^2*Pi^4)/
     1458 + (281*g1^4*g2*m*n^2*Pi^4)/7290 + (19*g1^2*g2^2*m*n^2*Pi^4)/
     1458 - (12269*g1^3*g2^2*m*n^2*Pi^4)/
     72900 - (16*g1*g2^3*m*n^2*Pi^4)/
     729 + (3179*g1^2*g2^3*m*n^2*Pi^4)/8748 + (101*g2^4*m*n^2*Pi^4)/
     5832 - (248731*g1*g2^4*m*n^2*Pi^4)/
     583200 + (50999*g2^5*m*n^2*Pi^4)/
     194400 - (41*g2^5*m*n^2*Pi^4)/(7776*g1) - (77641*g2^6*m*n^2*
       Pi^4)/(1166400*g1) - (g1^4*m^2*n^2*Pi^4)/
     1458 + (161*g1^5*m^2*n^2*Pi^4)/21870 + (5*g1^3*g2*m^2*n^2*Pi^4)/
     1458 - (67*g1^4*g2*m^2*n^2*Pi^4)/
     1620 - (11*g1^2*g2^2*m^2*n^2*Pi^4)/
     1458 + (2212*g1^3*g2^2*m^2*n^2*Pi^4)/
     18225 + (13*g1*g2^3*m^2*n^2*Pi^4)/
     1458 - (7739*g1^2*g2^3*m^2*n^2*Pi^4)/
     36450 - (17*g2^4*m^2*n^2*Pi^4)/
     2916 + (261077*g1*g2^4*m^2*n^2*Pi^4)/
     1166400 - (563*g2^5*m^2*n^2*Pi^4)/
     4320 + (13*g2^5*m^2*n^2*Pi^4)/(7776*g1) + (8995*g2^6*m^2*n^2*
       Pi^4)/(279936*g1) + (41*g1^4*g2*m^3*n^2*Pi^4)/
     14580 - (8063*g1^3*g2^2*m^3*n^2*Pi^4)/
     583200 + (50261*g1^2*g2^3*m^3*n^2*Pi^4)/
     1749600 - (18221*g1*g2^4*m^3*n^2*Pi^4)/
     583200 + (1297*g2^5*m^3*n^2*Pi^4)/
     72900 - (29663*g2^6*m^3*n^2*Pi^4)/(6998400*g1) + (g1^3*g2^2*m^4*
       n^2*Pi^4)/38880 - (119*g1^2*g2^3*m^4*n^2*Pi^4)/
     1749600 + (29*g1*g2^4*m^4*n^2*Pi^4)/
     388800 - (7*g2^5*m^4*n^2*Pi^4)/
     145800 + (11*g2^6*m^4*n^2*Pi^4)/(699840*g1) + (g1^2*g2^3*m^5*n^2*
       Pi^4)/34992 - (g1*g2^4*m^5*n^2*Pi^4)/
     11664 + (g2^5*m^5*n^2*Pi^4)/
     11664 - (g2^6*m^5*n^2*Pi^4)/(34992*g1) + (227*g1^2*g2^3*n^3*
       Pi^4)/36450 - (4459*g1*g2^4*n^3*Pi^4)/
     291600 + (2633*g2^5*n^3*Pi^4)/
     194400 - (29651*g2^6*n^3*Pi^4)/(6998400*g1) + (241*g1^3*g2^2*m*
       n^3*Pi^4)/36450 - (4337*g1^2*g2^3*m*n^3*Pi^4)/
     174960 + (14887*g1*g2^4*m*n^3*Pi^4)/
     388800 - (16157*g2^5*m*n^3*Pi^4)/
     583200 + (13649*g2^6*m*n^3*Pi^4)/(1749600*g1) + (41*g1^4*g2*m^2*
       n^3*Pi^4)/14580 - (8063*g1^3*g2^2*m^2*n^3*Pi^4)/
     583200 + (50261*g1^2*g2^3*m^2*n^3*Pi^4)/
     1749600 - (18221*g1*g2^4*m^2*n^3*Pi^4)/
     583200 + (1297*g2^5*m^2*n^3*Pi^4)/
     72900 - (29663*g2^6*m^2*n^3*Pi^4)/(6998400*g1) + (83*g1^5*m^3*
       n^3*Pi^4)/174960 - (11*g1^4*g2*m^3*n^3*Pi^4)/
     3888 + (1409*g1^3*g2^2*m^3*n^3*Pi^4)/
     194400 - (4447*g1^2*g2^3*m^3*n^3*Pi^4)/
     437400 + (3193*g1*g2^4*m^3*n^3*Pi^4)/
     388800 - (703*g2^5*m^3*n^3*Pi^4)/
     194400 + (787*g2^6*m^3*n^3*Pi^4)/(1166400*g1) + (g1^4*g2*m^4*n^3*
       Pi^4)/58320 - (13*g1^3*g2^2*m^4*n^3*Pi^4)/
     233280 + (151*g1^2*g2^3*m^4*n^3*Pi^4)/
     1749600 - (7*g1*g2^4*m^4*n^3*Pi^4)/
     72900 + (41*g2^5*m^4*n^3*Pi^4)/
     583200 - (77*g2^6*m^4*n^3*Pi^4)/(3499200*g1) + (g1^3*g2^2*m^5*
       n^3*Pi^4)/46656 - (g1^2*g2^3*m^5*n^3*Pi^4)/
     11664 + (g1*g2^4*m^5*n^3*Pi^4)/7776 - (g2^5*m^5*n^3*Pi^4)/
     11664 + (g2^6*m^5*n^3*Pi^4)/(46656*g1) + (7*g1*g2^4*n^4*Pi^4)/
     194400 - (g2^5*n^4*Pi^4)/
     18225 + (g2^6*n^4*Pi^4)/(43200*g1) + (13*g1^2*g2^3*m*n^4*Pi^4)/
     291600 - (127*g1*g2^4*m*n^4*Pi^4)/1166400 + (59*g2^5*m*n^4*Pi^4)/
     583200 - (31*g2^6*m*n^4*Pi^4)/(874800*g1) + (g1^3*g2^2*m^2*n^4*
       Pi^4)/38880 - (119*g1^2*g2^3*m^2*n^4*Pi^4)/
     1749600 + (29*g1*g2^4*m^2*n^4*Pi^4)/
     388800 - (7*g2^5*m^2*n^4*Pi^4)/
     145800 + (11*g2^6*m^2*n^4*Pi^4)/(699840*g1) + (g1^4*g2*m^3*n^4*
       Pi^4)/58320 - (13*g1^3*g2^2*m^3*n^4*Pi^4)/
     233280 + (151*g1^2*g2^3*m^3*n^4*Pi^4)/
     1749600 - (7*g1*g2^4*m^3*n^4*Pi^4)/
     72900 + (41*g2^5*m^3*n^4*Pi^4)/
     583200 - (77*g2^6*m^3*n^4*Pi^4)/(3499200*g1) + (g1^5*m^4*n^4*
       Pi^4)/174960 - (g1^4*g2*m^4*n^4*Pi^4)/
     38880 + (17*g1^3*g2^2*m^4*n^4*Pi^4)/
     233280 - (13*g1^2*g2^3*m^4*n^4*Pi^4)/
     87480 + (7*g1*g2^4*m^4*n^4*Pi^4)/38880 - (13*g2^5*m^4*n^4*Pi^4)/
     116640 + (19*g2^6*m^4*n^4*Pi^4)/(699840*g1) + (g1^4*g2*m^5*n^4*
       Pi^4)/116640 - (g1^3*g2^2*m^5*n^4*Pi^4)/
     23328 + (g1^2*g2^3*m^5*n^4*Pi^4)/11664 - (g1*g2^4*m^5*n^4*Pi^4)/
     11664 + (g2^5*m^5*n^4*Pi^4)/
     23328 - (g2^6*m^5*n^4*Pi^4)/(116640*g1) + (g2^5*n^5*Pi^4)/
     116640 - (11*g2^6*n^5*Pi^4)/(1399680*g1) + (g1*g2^4*m*n^5*Pi^4)/
     46656 - (g2^5*m*n^5*Pi^4)/
     23328 + (31*g2^6*m*n^5*Pi^4)/(1399680*g1) + (g1^2*g2^3*m^2*n^5*
       Pi^4)/34992 - (g1*g2^4*m^2*n^5*Pi^4)/
     11664 + (g2^5*m^2*n^5*Pi^4)/
     11664 - (g2^6*m^2*n^5*Pi^4)/(34992*g1) + (g1^3*g2^2*m^3*n^5*
       Pi^4)/46656 - (g1^2*g2^3*m^3*n^5*Pi^4)/
     11664 + (g1*g2^4*m^3*n^5*Pi^4)/7776 - (g2^5*m^3*n^5*Pi^4)/
     11664 + (g2^6*m^3*n^5*Pi^4)/(46656*g1) + (g1^4*g2*m^4*n^5*Pi^4)/
     116640 - (g1^3*g2^2*m^4*n^5*Pi^4)/
     23328 + (g1^2*g2^3*m^4*n^5*Pi^4)/11664 - (g1*g2^4*m^4*n^5*Pi^4)/
     11664 + (g2^5*m^4*n^5*Pi^4)/
     23328 - (g2^6*m^4*n^5*Pi^4)/(116640*g1) + (g1^5*m^5*n^5*Pi^4)/
     699840 - (g1^4*g2*m^5*n^5*Pi^4)/
     116640 + (g1^3*g2^2*m^5*n^5*Pi^4)/
     46656 - (g1^2*g2^3*m^5*n^5*Pi^4)/34992 + (g1*g2^4*m^5*n^5*Pi^4)/
     46656 - (g2^5*m^5*n^5*Pi^4)/
     116640 + (g2^6*m^5*n^5*Pi^4)/(699840*g1) + (310*g1^5*Pi^6)/
     45927 - (310*g1^4*g2*Pi^6)/15309 + (1685*g1^3*g2^2*Pi^6)/
     30618 - (11995*g1^2*g2^3*Pi^6)/137781 + (31085*g1*g2^4*Pi^6)/
     367416 - (5735*g2^5*Pi^6)/
     122472 + (785*g2^6*Pi^6)/(69984*g1) + (310*g1^4*g2*m*Pi^6)/
     15309 - (2005*g1^3*g2^2*m*Pi^6)/30618 + (16300*g1^2*g2^3*m*Pi^6)/
     137781 - (3275*g1*g2^4*m*Pi^6)/26244 + (8825*g2^5*m*Pi^6)/
     122472 - (25895*g2^6*m*Pi^6)/(1469664*g1) + (160*g1^3*g2^2*m^2*
       Pi^6)/15309 - (4385*g1^2*g2^3*m^2*Pi^6)/
     137781 + (15305*g1*g2^4*m^2*Pi^6)/367416 - (1625*g2^5*m^2*Pi^6)/
     61236 + (625*g2^6*m^2*Pi^6)/(91854*g1) + (80*g1^2*g2^3*m^3*Pi^6)/
     137781 - (5*g1*g2^4*m^3*Pi^6)/3402 + (20*g2^5*m^3*Pi^6)/
     15309 - (295*g2^6*m^3*Pi^6)/(734832*g1) + (310*g1^4*g2*n*Pi^6)/
     15309 - (2005*g1^3*g2^2*n*Pi^6)/30618 + (16300*g1^2*g2^3*n*Pi^6)/
     137781 - (3275*g1*g2^4*n*Pi^6)/26244 + (8825*g2^5*n*Pi^6)/
     122472 - (25895*g2^6*n*Pi^6)/(1469664*g1) + (740*g1^5*m*n*Pi^6)/
     137781 - (1205*g1^4*g2*m*n*Pi^6)/
     45927 + (16915*g1^3*g2^2*m*n*Pi^6)/
     183708 - (3460*g1^2*g2^3*m*n*Pi^6)/
     19683 + (70435*g1*g2^4*m*n*Pi^6)/367416 - (82855*g2^5*m*n*Pi^6)/
     734832 + (245545*g2^6*m*n*Pi^6)/(8817984*g1) + (275*g1^4*g2*m^2*
       n*Pi^6)/45927 - (4985*g1^3*g2^2*m^2*n*Pi^6)/
     183708 + (8210*g1^2*g2^3*m^2*n*Pi^6)/
     137781 - (25805*g1*g2^4*m^2*n*Pi^6)/
     367416 + (31685*g2^5*m^2*n*Pi^6)/
     734832 - (96155*g2^6*m^2*n*Pi^6)/(8817984*g1) + (25*g1^3*g2^2*
       m^3*n*Pi^6)/45927 - (290*g1^2*g2^3*m^3*n*Pi^6)/
     137781 + (305*g1*g2^4*m^3*n*Pi^6)/91854 - (445*g2^5*m^3*n*Pi^6)/
     183708 + (1495*g2^6*m^3*n*Pi^6)/(2204496*g1) + (160*g1^3*g2^2*
       n^2*Pi^6)/15309 - (4385*g1^2*g2^3*n^2*Pi^6)/
     137781 + (15305*g1*g2^4*n^2*Pi^6)/367416 - (1625*g2^5*n^2*Pi^6)/
     61236 + (625*g2^6*n^2*Pi^6)/(91854*g1) + (275*g1^4*g2*m*n^2*
       Pi^6)/45927 - (4985*g1^3*g2^2*m*n^2*Pi^6)/
     183708 + (8210*g1^2*g2^3*m*n^2*Pi^6)/
     137781 - (25805*g1*g2^4*m*n^2*Pi^6)/
     367416 + (31685*g2^5*m*n^2*Pi^6)/
     734832 - (96155*g2^6*m*n^2*Pi^6)/(8817984*g1) + (295*g1^5*m^2*
       n^2*Pi^6)/275562 - (95*g1^4*g2*m^2*n^2*Pi^6)/
     15309 + (3265*g1^3*g2^2*m^2*n^2*Pi^6)/
     183708 - (4135*g1^2*g2^3*m^2*n^2*Pi^6)/
     137781 + (2845*g1*g2^4*m^2*n^2*Pi^6)/
     91854 - (13165*g2^5*m^2*n^2*Pi^6)/
     734832 + (695*g2^6*m^2*n^2*Pi^6)/(157464*g1) + (10*g1^4*g2*m^3*
       n^2*Pi^6)/45927 - (50*g1^3*g2^2*m^3*n^2*Pi^6)/
     45927 + (310*g1^2*g2^3*m^3*n^2*Pi^6)/
     137781 - (110*g1*g2^4*m^3*n^2*Pi^6)/
     45927 + (35*g2^5*m^3*n^2*Pi^6)/
     26244 - (395*g2^6*m^3*n^2*Pi^6)/(1259712*g1) + (80*g1^2*g2^3*n^3*
       Pi^6)/137781 - (5*g1*g2^4*n^3*Pi^6)/3402 + (20*g2^5*n^3*Pi^6)/
     15309 - (295*g2^6*n^3*Pi^6)/(734832*g1) + (25*g1^3*g2^2*m*n^3*
       Pi^6)/45927 - (290*g1^2*g2^3*m*n^3*Pi^6)/
     137781 + (305*g1*g2^4*m*n^3*Pi^6)/91854 - (445*g2^5*m*n^3*Pi^6)/
     183708 + (1495*g2^6*m*n^3*Pi^6)/(2204496*g1) + (10*g1^4*g2*m^2*
       n^3*Pi^6)/45927 - (50*g1^3*g2^2*m^2*n^3*Pi^6)/
     45927 + (310*g1^2*g2^3*m^2*n^3*Pi^6)/
     137781 - (110*g1*g2^4*m^2*n^3*Pi^6)/
     45927 + (35*g2^5*m^2*n^3*Pi^6)/
     26244 - (395*g2^6*m^2*n^3*Pi^6)/(1259712*g1) + (5*g1^5*m^3*n^3*
       Pi^6)/137781 - (10*g1^4*g2*m^3*n^3*Pi^6)/
     45927 + (25*g1^3*g2^2*m^3*n^3*Pi^6)/
     45927 - (100*g1^2*g2^3*m^3*n^3*Pi^6)/
     137781 + (25*g1*g2^4*m^3*n^3*Pi^6)/
     45927 - (10*g2^5*m^3*n^3*Pi^6)/
     45927 + (325*g2^6*m^3*n^3*Pi^6)/(8817984*g1) + (46*g1^4*Zeta[3])/
     243 + (1162*g1^5*Zeta[3])/729 - (115*g1^3*g2*Zeta[3])/
     243 - (1162*g1^4*g2*Zeta[3])/243 + (232*g1^2*g2^2*Zeta[3])/
     243 + (101899*g1^3*g2^2*Zeta[3])/7290 - (254*g1*g2^3*Zeta[3])/
     243 - (85759*g1^2*g2^3*Zeta[3])/3645 + (1289*g2^4*Zeta[3])/
     1944 + (74759*g1*g2^4*Zeta[3])/3240 - (72119*g2^5*Zeta[3])/
     5832 - (745*g2^5*Zeta[3])/(3888*g1) + (333277*g2^6*
       Zeta[3])/(116640*g1) + (115*g1^3*g2*m*Zeta[3])/
     243 + (1162*g1^4*g2*m*Zeta[3])/243 - (577*g1^2*g2^2*m*Zeta[3])/
     486 - (58156*g1^3*g2^2*m*Zeta[3])/3645 + (175*g1*g2^3*m*Zeta[3])/
     108 + (105241*g1^2*g2^3*m*Zeta[3])/3645 - (85*g2^4*m*Zeta[3])/
     72 - (8039*g1*g2^4*m*Zeta[3])/270 + (484571*g2^5*m*Zeta[3])/
     29160 + (691*g2^5*m*Zeta[3])/(1944*g1) - (114983*g2^6*m*
       Zeta[3])/(29160*g1) + (113*g1^2*g2^2*m^2*Zeta[3])/
     486 + (14413*g1^3*g2^2*m^2*Zeta[3])/
     7290 - (181*g1*g2^3*m^2*Zeta[3])/
     324 - (8393*g1^2*g2^3*m^2*Zeta[3])/1458 + (947*g2^4*m^2*Zeta[3])/
     1944 + (7453*g1*g2^4*m^2*Zeta[3])/972 - (14827*g2^5*m^2*Zeta[3])/
     2916 - (145*g2^5*m^2*Zeta[3])/(972*g1) + (156391*g2^6*m^2*
       Zeta[3])/(116640*g1) - (4*g1*g2^3*m^3*Zeta[3])/
     243 + (3001*g1^2*g2^3*m^3*Zeta[3])/7290 + (g2^4*m^3*Zeta[3])/
     36 - (9407*g1*g2^4*m^3*Zeta[3])/9720 + (8111*g2^5*m^3*Zeta[3])/
     9720 - (g2^5*m^3*Zeta[3])/(81*g1) - (29839*g2^6*m^3*
       Zeta[3])/(116640*g1) + (5*g2^4*m^4*Zeta[3])/
     1944 + (g1*g2^4*m^4*Zeta[3])/2430 - (7*g2^5*m^4*Zeta[3])/
     6480 - (g2^5*m^4*Zeta[3])/(432*g1) + (151*g2^6*m^4*
       Zeta[3])/(233280*g1) - (g2^5*m^5*Zeta[3])/
     3888 + (11*g2^6*m^5*Zeta[3])/(46656*g1) + (115*g1^3*g2*n*
       Zeta[3])/243 + (1162*g1^4*g2*n*Zeta[3])/
     243 - (577*g1^2*g2^2*n*Zeta[3])/
     486 - (58156*g1^3*g2^2*n*Zeta[3])/3645 + (175*g1*g2^3*n*Zeta[3])/
     108 + (105241*g1^2*g2^3*n*Zeta[3])/3645 - (85*g2^4*n*Zeta[3])/
     72 - (8039*g1*g2^4*n*Zeta[3])/270 + (484571*g2^5*n*Zeta[3])/
     29160 + (691*g2^5*n*Zeta[3])/(1944*g1) - (114983*g2^6*n*
       Zeta[3])/(29160*g1) + (13*g1^4*m*n*Zeta[3])/
     81 + (854*g1^5*m*n*Zeta[3])/729 - (155*g1^3*g2*m*n*Zeta[3])/
     243 - (1435*g1^4*g2*m*n*Zeta[3])/
     243 + (599*g1^2*g2^2*m*n*Zeta[3])/
     324 + (1636*g1^3*g2^2*m*n*Zeta[3])/
     81 - (5357*g1*g2^3*m*n*Zeta[3])/
     1944 - (27223*g1^2*g2^3*m*n*Zeta[3])/
     729 + (337*g2^4*m*n*Zeta[3])/162 + (76549*g1*g2^4*m*n*Zeta[3])/
     1944 - (145547*g2^5*m*n*Zeta[3])/
     6480 - (1631*g2^5*m*n*Zeta[3])/(2592*g1) + (315917*g2^6*m*n*
       Zeta[3])/(58320*g1) + (40*g1^3*g2*m^2*n*Zeta[3])/
     243 + (91*g1^4*g2*m^2*n*Zeta[3])/
     81 - (103*g1^2*g2^2*m^2*n*Zeta[3])/
     162 - (22949*g1^3*g2^2*m^2*n*Zeta[3])/
     4860 + (2051*g1*g2^3*m^2*n*Zeta[3])/
     1944 + (29723*g1^2*g2^3*m^2*n*Zeta[3])/
     2916 - (1577*g2^4*m^2*n*Zeta[3])/
     1944 - (4931*g1*g2^4*m^2*n*Zeta[3])/
     405 + (37199*g2^5*m^2*n*Zeta[3])/
     4860 + (623*g2^5*m^2*n*Zeta[3])/(2592*g1) - (153361*g2^6*m^2*n*
       Zeta[3])/(77760*g1) - (25*g1^2*g2^2*m^3*n*Zeta[3])/
     972 + (6991*g1^3*g2^2*m^3*n*Zeta[3])/
     14580 + (73*g1*g2^3*m^3*n*Zeta[3])/
     972 - (419*g1^2*g2^3*m^3*n*Zeta[3])/
     243 - (19*g2^4*m^3*n*Zeta[3])/
     243 + (50119*g1*g2^4*m^3*n*Zeta[3])/
     19440 - (53009*g2^5*m^3*n*Zeta[3])/
     29160 + (109*g2^5*m^3*n*Zeta[3])/(3888*g1) + (58459*g2^6*m^3*n*
       Zeta[3])/(116640*g1) + (5*g1*g2^3*m^4*n*Zeta[3])/
     972 + (7*g1^2*g2^3*m^4*n*Zeta[3])/4860 - (5*g2^4*m^4*n*Zeta[3])/
     486 - (67*g1*g2^4*m^4*n*Zeta[3])/12960 + (7*g2^5*m^4*n*Zeta[3])/
     1215 + (7*g2^5*m^4*n*Zeta[3])/(1296*g1) - (121*g2^6*m^4*n*
       Zeta[3])/(58320*g1) - (5*g1*g2^4*m^5*n*Zeta[3])/
     7776 + (5*g2^5*m^5*n*Zeta[3])/
     3888 - (31*g2^6*m^5*n*Zeta[3])/(46656*g1) + (113*g1^2*g2^2*n^2*
       Zeta[3])/486 + (14413*g1^3*g2^2*n^2*Zeta[3])/
     7290 - (181*g1*g2^3*n^2*Zeta[3])/
     324 - (8393*g1^2*g2^3*n^2*Zeta[3])/1458 + (947*g2^4*n^2*Zeta[3])/
     1944 + (7453*g1*g2^4*n^2*Zeta[3])/972 - (14827*g2^5*n^2*Zeta[3])/
     2916 - (145*g2^5*n^2*Zeta[3])/(972*g1) + (156391*g2^6*n^2*
       Zeta[3])/(116640*g1) + (40*g1^3*g2*m*n^2*Zeta[3])/
     243 + (91*g1^4*g2*m*n^2*Zeta[3])/
     81 - (103*g1^2*g2^2*m*n^2*Zeta[3])/
     162 - (22949*g1^3*g2^2*m*n^2*Zeta[3])/
     4860 + (2051*g1*g2^3*m*n^2*Zeta[3])/
     1944 + (29723*g1^2*g2^3*m*n^2*Zeta[3])/
     2916 - (1577*g2^4*m*n^2*Zeta[3])/
     1944 - (4931*g1*g2^4*m*n^2*Zeta[3])/
     405 + (37199*g2^5*m*n^2*Zeta[3])/
     4860 + (623*g2^5*m*n^2*Zeta[3])/(2592*g1) - (153361*g2^6*m*n^2*
       Zeta[3])/(77760*g1) + (13*g1^4*m^2*n^2*Zeta[3])/
     486 + (65*g1^5*m^2*n^2*Zeta[3])/
     243 - (145*g1^3*g2*m^2*n^2*Zeta[3])/
     972 - (221*g1^4*g2*m^2*n^2*Zeta[3])/
     162 + (649*g1^2*g2^2*m^2*n^2*Zeta[3])/
     1944 + (18883*g1^3*g2^2*m^2*n^2*Zeta[3])/
     4860 - (92*g1*g2^3*m^2*n^2*Zeta[3])/
     243 - (98969*g1^2*g2^3*m^2*n^2*Zeta[3])/
     14580 + (457*g2^4*m^2*n^2*Zeta[3])/
     1944 + (45961*g1*g2^4*m^2*n^2*Zeta[3])/
     6480 - (3953*g2^5*m^2*n^2*Zeta[3])/
     972 - (511*g2^5*m^2*n^2*Zeta[3])/(7776*g1) + (23197*g2^6*m^2*n^2*
       Zeta[3])/(23328*g1) - (5*g1^3*g2*m^3*n^2*Zeta[3])/
     324 + (13*g1^4*g2*m^3*n^2*Zeta[3])/
     54 + (125*g1^2*g2^2*m^3*n^2*Zeta[3])/
     1944 - (16643*g1^3*g2^2*m^3*n^2*Zeta[3])/
     14580 - (199*g1*g2^3*m^3*n^2*Zeta[3])/
     1944 + (68759*g1^2*g2^3*m^3*n^2*Zeta[3])/
     29160 + (143*g2^4*m^3*n^2*Zeta[3])/
     1944 - (33667*g1*g2^4*m^3*n^2*Zeta[3])/
     12960 + (87899*g2^5*m^3*n^2*Zeta[3])/
     58320 - (79*g2^5*m^3*n^2*Zeta[3])/(3888*g1) - (42637*g2^6*m^3*
       n^2*Zeta[3])/(116640*g1) + (5*g1^2*g2^2*m^4*n^2*Zeta[3])/
     972 + (g1^3*g2^2*m^4*n^2*Zeta[3])/
     972 - (5*g1*g2^3*m^4*n^2*Zeta[3])/
     324 - (83*g1^2*g2^3*m^4*n^2*Zeta[3])/
     14580 + (5*g2^4*m^4*n^2*Zeta[3])/
     324 + (391*g1*g2^4*m^4*n^2*Zeta[3])/
     38880 - (139*g2^5*m^4*n^2*Zeta[3])/
     19440 - (5*g2^5*m^4*n^2*Zeta[3])/(972*g1) + (g2^6*m^4*n^2*
       Zeta[3])/(576*g1) - (5*g1^2*g2^3*m^5*n^2*Zeta[3])/
     5832 + (5*g1*g2^4*m^5*n^2*Zeta[3])/
     1944 - (5*g2^5*m^5*n^2*Zeta[3])/
     1944 + (5*g2^6*m^5*n^2*Zeta[3])/(5832*g1) - (4*g1*g2^3*n^3*
       Zeta[3])/243 + (3001*g1^2*g2^3*n^3*Zeta[3])/
     7290 + (g2^4*n^3*Zeta[3])/36 - (9407*g1*g2^4*n^3*Zeta[3])/
     9720 + (8111*g2^5*n^3*Zeta[3])/
     9720 - (g2^5*n^3*Zeta[3])/(81*g1) - (29839*g2^6*n^3*
       Zeta[3])/(116640*g1) - (25*g1^2*g2^2*m*n^3*Zeta[3])/
     972 + (6991*g1^3*g2^2*m*n^3*Zeta[3])/
     14580 + (73*g1*g2^3*m*n^3*Zeta[3])/
     972 - (419*g1^2*g2^3*m*n^3*Zeta[3])/
     243 - (19*g2^4*m*n^3*Zeta[3])/
     243 + (50119*g1*g2^4*m*n^3*Zeta[3])/
     19440 - (53009*g2^5*m*n^3*Zeta[3])/
     29160 + (109*g2^5*m*n^3*Zeta[3])/(3888*g1) + (58459*g2^6*m*n^3*
       Zeta[3])/(116640*g1) - (5*g1^3*g2*m^2*n^3*Zeta[3])/
     324 + (13*g1^4*g2*m^2*n^3*Zeta[3])/
     54 + (125*g1^2*g2^2*m^2*n^3*Zeta[3])/
     1944 - (16643*g1^3*g2^2*m^2*n^3*Zeta[3])/
     14580 - (199*g1*g2^3*m^2*n^3*Zeta[3])/
     1944 + (68759*g1^2*g2^3*m^2*n^3*Zeta[3])/
     29160 + (143*g2^4*m^2*n^3*Zeta[3])/
     1944 - (33667*g1*g2^4*m^2*n^3*Zeta[3])/
     12960 + (87899*g2^5*m^2*n^3*Zeta[3])/
     58320 - (79*g2^5*m^2*n^3*Zeta[3])/(3888*g1) - (42637*g2^6*m^2*
       n^3*Zeta[3])/(116640*g1) - (g1^4*m^3*n^3*Zeta[3])/
     486 + (13*g1^5*m^3*n^3*Zeta[3])/
     324 + (25*g1^3*g2*m^3*n^3*Zeta[3])/
     1944 - (13*g1^4*g2*m^3*n^3*Zeta[3])/
     54 - (55*g1^2*g2^2*m^3*n^3*Zeta[3])/
     1944 + (38713*g1^3*g2^2*m^3*n^3*Zeta[3])/
     58320 + (55*g1*g2^3*m^3*n^3*Zeta[3])/
     1944 - (30647*g1^2*g2^3*m^3*n^3*Zeta[3])/
     29160 - (25*g2^4*m^3*n^3*Zeta[3])/
     1944 + (38627*g1*g2^4*m^3*n^3*Zeta[3])/
     38880 - (30691*g2^5*m^3*n^3*Zeta[3])/
     58320 + (g2^5*m^3*n^3*Zeta[3])/(486*g1) + (4681*g2^6*m^3*n^3*
       Zeta[3])/(38880*g1) + (5*g1^3*g2*m^4*n^3*Zeta[3])/
     1944 - (5*g1^2*g2^2*m^4*n^3*Zeta[3])/
     486 - (g1^3*g2^2*m^4*n^3*Zeta[3])/
     864 + (5*g1*g2^3*m^4*n^3*Zeta[3])/
     324 + (89*g1^2*g2^3*m^4*n^3*Zeta[3])/
     29160 - (5*g2^4*m^4*n^3*Zeta[3])/
     486 - (43*g1*g2^4*m^4*n^3*Zeta[3])/
     19440 - (g2^5*m^4*n^3*Zeta[3])/
     9720 + (5*g2^5*m^4*n^3*Zeta[3])/(1944*g1) + (49*g2^6*m^4*n^3*
       Zeta[3])/(116640*g1) - (5*g1^3*g2^2*m^5*n^3*Zeta[3])/
     7776 + (5*g1^2*g2^3*m^5*n^3*Zeta[3])/
     1944 - (5*g1*g2^4*m^5*n^3*Zeta[3])/
     1296 + (5*g2^5*m^5*n^3*Zeta[3])/
     1944 - (5*g2^6*m^5*n^3*Zeta[3])/(7776*g1) + (5*g2^4*n^4*Zeta[3])/
     1944 + (g1*g2^4*n^4*Zeta[3])/2430 - (7*g2^5*n^4*Zeta[3])/
     6480 - (g2^5*n^4*Zeta[3])/(432*g1) + (151*g2^6*n^4*
       Zeta[3])/(233280*g1) + (5*g1*g2^3*m*n^4*Zeta[3])/
     972 + (7*g1^2*g2^3*m*n^4*Zeta[3])/4860 - (5*g2^4*m*n^4*Zeta[3])/
     486 - (67*g1*g2^4*m*n^4*Zeta[3])/12960 + (7*g2^5*m*n^4*Zeta[3])/
     1215 + (7*g2^5*m*n^4*Zeta[3])/(1296*g1) - (121*g2^6*m*n^4*
       Zeta[3])/(58320*g1) + (5*g1^2*g2^2*m^2*n^4*Zeta[3])/
     972 + (g1^3*g2^2*m^2*n^4*Zeta[3])/
     972 - (5*g1*g2^3*m^2*n^4*Zeta[3])/
     324 - (83*g1^2*g2^3*m^2*n^4*Zeta[3])/
     14580 + (5*g2^4*m^2*n^4*Zeta[3])/
     324 + (391*g1*g2^4*m^2*n^4*Zeta[3])/
     38880 - (139*g2^5*m^2*n^4*Zeta[3])/
     19440 - (5*g2^5*m^2*n^4*Zeta[3])/(972*g1) + (g2^6*m^2*n^4*
       Zeta[3])/(576*g1) + (5*g1^3*g2*m^3*n^4*Zeta[3])/
     1944 - (5*g1^2*g2^2*m^3*n^4*Zeta[3])/
     486 - (g1^3*g2^2*m^3*n^4*Zeta[3])/
     864 + (5*g1*g2^3*m^3*n^4*Zeta[3])/
     324 + (89*g1^2*g2^3*m^3*n^4*Zeta[3])/
     29160 - (5*g2^4*m^3*n^4*Zeta[3])/
     486 - (43*g1*g2^4*m^3*n^4*Zeta[3])/
     19440 - (g2^5*m^3*n^4*Zeta[3])/
     9720 + (5*g2^5*m^3*n^4*Zeta[3])/(1944*g1) + (49*g2^6*m^3*n^4*
       Zeta[3])/(116640*g1) + (g1^4*m^4*n^4*Zeta[3])/
     1944 - (g1^5*m^4*n^4*Zeta[3])/
     11664 - (5*g1^3*g2*m^4*n^4*Zeta[3])/
     1944 + (g1^4*g2*m^4*n^4*Zeta[3])/
     3888 + (5*g1^2*g2^2*m^4*n^4*Zeta[3])/
     972 - (g1^3*g2^2*m^4*n^4*Zeta[3])/
     864 - (5*g1*g2^3*m^4*n^4*Zeta[3])/
     972 + (11*g1^2*g2^3*m^4*n^4*Zeta[3])/
     2916 + (5*g2^4*m^4*n^4*Zeta[3])/
     1944 - (11*g1*g2^4*m^4*n^4*Zeta[3])/
     1944 + (5*g2^5*m^4*n^4*Zeta[3])/
     1296 - (g2^5*m^4*n^4*Zeta[3])/(1944*g1) - (23*g2^6*m^4*n^4*
       Zeta[3])/(23328*g1) - (g1^4*g2*m^5*n^4*Zeta[3])/
     3888 + (5*g1^3*g2^2*m^5*n^4*Zeta[3])/
     3888 - (5*g1^2*g2^3*m^5*n^4*Zeta[3])/
     1944 + (5*g1*g2^4*m^5*n^4*Zeta[3])/
     1944 - (5*g2^5*m^5*n^4*Zeta[3])/
     3888 + (g2^6*m^5*n^4*Zeta[3])/(3888*g1) - (g2^5*n^5*Zeta[3])/
     3888 + (11*g2^6*n^5*Zeta[3])/(46656*g1) - (5*g1*g2^4*m*n^5*
       Zeta[3])/7776 + (5*g2^5*m*n^5*Zeta[3])/
     3888 - (31*g2^6*m*n^5*Zeta[3])/(46656*g1) - (5*g1^2*g2^3*m^2*n^5*
       Zeta[3])/5832 + (5*g1*g2^4*m^2*n^5*Zeta[3])/
     1944 - (5*g2^5*m^2*n^5*Zeta[3])/
     1944 + (5*g2^6*m^2*n^5*Zeta[3])/(5832*g1) - (5*g1^3*g2^2*m^3*n^5*
       Zeta[3])/7776 + (5*g1^2*g2^3*m^3*n^5*Zeta[3])/
     1944 - (5*g1*g2^4*m^3*n^5*Zeta[3])/
     1296 + (5*g2^5*m^3*n^5*Zeta[3])/
     1944 - (5*g2^6*m^3*n^5*Zeta[3])/(7776*g1) - (g1^4*g2*m^4*n^5*
       Zeta[3])/3888 + (5*g1^3*g2^2*m^4*n^5*Zeta[3])/
     3888 - (5*g1^2*g2^3*m^4*n^5*Zeta[3])/
     1944 + (5*g1*g2^4*m^4*n^5*Zeta[3])/
     1944 - (5*g2^5*m^4*n^5*Zeta[3])/
     3888 + (g2^6*m^4*n^5*Zeta[3])/(3888*g1) - (g1^5*m^5*n^5*Zeta[3])/
     23328 + (g1^4*g2*m^5*n^5*Zeta[3])/
     3888 - (5*g1^3*g2^2*m^5*n^5*Zeta[3])/
     7776 + (5*g1^2*g2^3*m^5*n^5*Zeta[3])/
     5832 - (5*g1*g2^4*m^5*n^5*Zeta[3])/7776 + (g2^5*m^5*n^5*Zeta[3])/
     3888 - (g2^6*m^5*n^5*Zeta[3])/(23328*g1) - (124*g1^5*Zeta[3]^2)/
     243 + (124*g1^4*g2*Zeta[3]^2)/81 - (337*g1^3*g2^2*Zeta[3]^2)/
     81 + (4798*g1^2*g2^3*Zeta[3]^2)/729 - (6217*g1*g2^4*Zeta[3]^2)/
     972 + (1147*g2^5*Zeta[3]^2)/
     324 - (1099*g2^6*Zeta[3]^2)/(1296*g1) - (124*g1^4*g2*m*
       Zeta[3]^2)/81 + (401*g1^3*g2^2*m*Zeta[3]^2)/
     81 - (6520*g1^2*g2^3*m*Zeta[3]^2)/
     729 + (4585*g1*g2^4*m*Zeta[3]^2)/486 - (1765*g2^5*m*Zeta[3]^2)/
     324 + (5179*g2^6*m*Zeta[3]^2)/(3888*g1) - (64*g1^3*g2^2*m^2*
       Zeta[3]^2)/81 + (1754*g1^2*g2^3*m^2*Zeta[3]^2)/
     729 - (3061*g1*g2^4*m^2*Zeta[3]^2)/
     972 + (325*g2^5*m^2*Zeta[3]^2)/
     162 - (125*g2^6*m^2*Zeta[3]^2)/(243*g1) - (32*g1^2*g2^3*m^3*
       Zeta[3]^2)/729 + (g1*g2^4*m^3*Zeta[3]^2)/
     9 - (8*g2^5*m^3*Zeta[3]^2)/
     81 + (59*g2^6*m^3*Zeta[3]^2)/(1944*g1) - (124*g1^4*g2*n*
       Zeta[3]^2)/81 + (401*g1^3*g2^2*n*Zeta[3]^2)/
     81 - (6520*g1^2*g2^3*n*Zeta[3]^2)/
     729 + (4585*g1*g2^4*n*Zeta[3]^2)/486 - (1765*g2^5*n*Zeta[3]^2)/
     324 + (5179*g2^6*n*Zeta[3]^2)/(3888*g1) - (296*g1^5*m*n*
       Zeta[3]^2)/729 + (482*g1^4*g2*m*n*Zeta[3]^2)/
     243 - (3383*g1^3*g2^2*m*n*Zeta[3]^2)/
     486 + (9688*g1^2*g2^3*m*n*Zeta[3]^2)/
     729 - (14087*g1*g2^4*m*n*Zeta[3]^2)/
     972 + (16571*g2^5*m*n*Zeta[3]^2)/
     1944 - (49109*g2^6*m*n*Zeta[3]^2)/(23328*g1) - (110*g1^4*g2*m^2*
       n*Zeta[3]^2)/243 + (997*g1^3*g2^2*m^2*n*Zeta[3]^2)/
     486 - (3284*g1^2*g2^3*m^2*n*Zeta[3]^2)/
     729 + (5161*g1*g2^4*m^2*n*Zeta[3]^2)/
     972 - (6337*g2^5*m^2*n*Zeta[3]^2)/
     1944 + (19231*g2^6*m^2*n*Zeta[3]^2)/(23328*g1) - (10*g1^3*g2^2*
       m^3*n*Zeta[3]^2)/243 + (116*g1^2*g2^3*m^3*n*Zeta[3]^2)/
     729 - (61*g1*g2^4*m^3*n*Zeta[3]^2)/
     243 + (89*g2^5*m^3*n*Zeta[3]^2)/
     486 - (299*g2^6*m^3*n*Zeta[3]^2)/(5832*g1) - (64*g1^3*g2^2*n^2*
       Zeta[3]^2)/81 + (1754*g1^2*g2^3*n^2*Zeta[3]^2)/
     729 - (3061*g1*g2^4*n^2*Zeta[3]^2)/
     972 + (325*g2^5*n^2*Zeta[3]^2)/
     162 - (125*g2^6*n^2*Zeta[3]^2)/(243*g1) - (110*g1^4*g2*m*n^2*
       Zeta[3]^2)/243 + (997*g1^3*g2^2*m*n^2*Zeta[3]^2)/
     486 - (3284*g1^2*g2^3*m*n^2*Zeta[3]^2)/
     729 + (5161*g1*g2^4*m*n^2*Zeta[3]^2)/
     972 - (6337*g2^5*m*n^2*Zeta[3]^2)/
     1944 + (19231*g2^6*m*n^2*Zeta[3]^2)/(23328*g1) - (59*g1^5*m^2*
       n^2*Zeta[3]^2)/729 + (38*g1^4*g2*m^2*n^2*Zeta[3]^2)/
     81 - (653*g1^3*g2^2*m^2*n^2*Zeta[3]^2)/
     486 + (1654*g1^2*g2^3*m^2*n^2*Zeta[3]^2)/
     729 - (569*g1*g2^4*m^2*n^2*Zeta[3]^2)/
     243 + (2633*g2^5*m^2*n^2*Zeta[3]^2)/
     1944 - (973*g2^6*m^2*n^2*Zeta[3]^2)/(2916*g1) - (4*g1^4*g2*m^3*
       n^2*Zeta[3]^2)/243 + (20*g1^3*g2^2*m^3*n^2*Zeta[3]^2)/
     243 - (124*g1^2*g2^3*m^3*n^2*Zeta[3]^2)/
     729 + (44*g1*g2^4*m^3*n^2*Zeta[3]^2)/
     243 - (49*g2^5*m^3*n^2*Zeta[3]^2)/
     486 + (553*g2^6*m^3*n^2*Zeta[3]^2)/(23328*g1) - (32*g1^2*g2^3*
       n^3*Zeta[3]^2)/729 + (g1*g2^4*n^3*Zeta[3]^2)/
     9 - (8*g2^5*n^3*Zeta[3]^2)/
     81 + (59*g2^6*n^3*Zeta[3]^2)/(1944*g1) - (10*g1^3*g2^2*m*n^3*
       Zeta[3]^2)/243 + (116*g1^2*g2^3*m*n^3*Zeta[3]^2)/
     729 - (61*g1*g2^4*m*n^3*Zeta[3]^2)/
     243 + (89*g2^5*m*n^3*Zeta[3]^2)/
     486 - (299*g2^6*m*n^3*Zeta[3]^2)/(5832*g1) - (4*g1^4*g2*m^2*n^3*
       Zeta[3]^2)/243 + (20*g1^3*g2^2*m^2*n^3*Zeta[3]^2)/
     243 - (124*g1^2*g2^3*m^2*n^3*Zeta[3]^2)/
     729 + (44*g1*g2^4*m^2*n^3*Zeta[3]^2)/
     243 - (49*g2^5*m^2*n^3*Zeta[3]^2)/
     486 + (553*g2^6*m^2*n^3*Zeta[3]^2)/(23328*g1) - (2*g1^5*m^3*n^3*
       Zeta[3]^2)/729 + (4*g1^4*g2*m^3*n^3*Zeta[3]^2)/
     243 - (10*g1^3*g2^2*m^3*n^3*Zeta[3]^2)/
     243 + (40*g1^2*g2^3*m^3*n^3*Zeta[3]^2)/
     729 - (10*g1*g2^4*m^3*n^3*Zeta[3]^2)/
     243 + (4*g2^5*m^3*n^3*Zeta[3]^2)/
     243 - (65*g2^6*m^3*n^3*Zeta[3]^2)/(23328*g1) - (3256*g1^5*
       Zeta[5])/729 + (3256*g1^4*g2*Zeta[5])/
     243 - (8621*g1^3*g2^2*Zeta[5])/243 + (40330*g1^2*g2^3*Zeta[5])/
     729 - (4255*g1*g2^4*Zeta[5])/81 + (1517*g2^5*Zeta[5])/
     54 - (75739*g2^6*Zeta[5])/(11664*g1) - (3256*g1^4*g2*m*Zeta[5])/
     243 + (20831*g1^3*g2^2*m*Zeta[5])/
     486 - (6179*g1^2*g2^3*m*Zeta[5])/81 + (229807*g1*g2^4*m*Zeta[5])/
     2916 - (129611*g2^5*m*Zeta[5])/
     2916 + (27565*g2^6*m*Zeta[5])/(2592*g1) - (3589*g1^3*g2^2*m^2*
       Zeta[5])/486 + (5291*g1^2*g2^3*m^2*Zeta[5])/
     243 - (20609*g1*g2^4*m^2*Zeta[5])/
     729 + (105635*g2^5*m^2*Zeta[5])/
     5832 - (36445*g2^6*m^2*Zeta[5])/(7776*g1) - (592*g1^2*g2^3*m^3*
       Zeta[5])/729 + (5809*g1*g2^4*m^3*Zeta[5])/
     2916 - (10249*g2^5*m^3*Zeta[5])/
     5832 + (1591*g2^6*m^3*Zeta[5])/(2916*g1) - (3256*g1^4*g2*n*
       Zeta[5])/243 + (20831*g1^3*g2^2*n*Zeta[5])/
     486 - (6179*g1^2*g2^3*n*Zeta[5])/81 + (229807*g1*g2^4*n*Zeta[5])/
     2916 - (129611*g2^5*n*Zeta[5])/
     2916 + (27565*g2^6*n*Zeta[5])/(2592*g1) - (925*g1^5*m*n*Zeta[5])/
     243 + (4403*g1^4*g2*m*n*Zeta[5])/
     243 - (30377*g1^3*g2^2*m*n*Zeta[5])/
     486 + (28490*g1^2*g2^3*m*n*Zeta[5])/
     243 - (488585*g1*g2^4*m*n*Zeta[5])/
     3888 + (282865*g2^5*m*n*Zeta[5])/
     3888 - (851*g2^6*m*n*Zeta[5])/(48*g1) - (1147*g1^4*g2*m^2*n*
       Zeta[5])/243 + (19943*g1^3*g2^2*m^2*n*Zeta[5])/
     972 - (21497*g1^2*g2^3*m^2*n*Zeta[5])/
     486 + (3737*g1*g2^4*m^2*n*Zeta[5])/
     72 - (13801*g2^5*m^2*n*Zeta[5])/
     432 + (14023*g2^6*m^2*n*Zeta[5])/(1728*g1) - (851*g1^3*g2^2*m^3*
       n*Zeta[5])/972 + (1591*g1^2*g2^3*m^3*n*Zeta[5])/
     486 - (58867*g1*g2^4*m^3*n*Zeta[5])/
     11664 + (10619*g2^5*m^3*n*Zeta[5])/
     2916 - (5291*g2^6*m^3*n*Zeta[5])/(5184*g1) - (3589*g1^3*g2^2*n^2*
       Zeta[5])/486 + (5291*g1^2*g2^3*n^2*Zeta[5])/
     243 - (20609*g1*g2^4*n^2*Zeta[5])/
     729 + (105635*g2^5*n^2*Zeta[5])/
     5832 - (36445*g2^6*n^2*Zeta[5])/(7776*g1) - (1147*g1^4*g2*m*n^2*
       Zeta[5])/243 + (19943*g1^3*g2^2*m*n^2*Zeta[5])/
     972 - (21497*g1^2*g2^3*m*n^2*Zeta[5])/
     486 + (3737*g1*g2^4*m*n^2*Zeta[5])/
     72 - (13801*g2^5*m*n^2*Zeta[5])/
     432 + (14023*g2^6*m*n^2*Zeta[5])/(1728*g1) - (74*g1^5*m^2*n^2*
       Zeta[5])/81 + (2479*g1^4*g2*m^2*n^2*Zeta[5])/
     486 - (7289*g1^3*g2^2*m^2*n^2*Zeta[5])/
     486 + (6401*g1^2*g2^3*m^2*n^2*Zeta[5])/
     243 - (108373*g1*g2^4*m^2*n^2*Zeta[5])/
     3888 + (63233*g2^5*m^2*n^2*Zeta[5])/
     3888 - (10397*g2^6*m^2*n^2*Zeta[5])/(2592*g1) - (185*g1^4*g2*m^3*
       n^2*Zeta[5])/486 + (1813*g1^3*g2^2*m^3*n^2*Zeta[5])/
     972 - (629*g1^2*g2^3*m^3*n^2*Zeta[5])/
     162 + (49469*g1*g2^4*m^3*n^2*Zeta[5])/
     11664 - (14171*g2^5*m^3*n^2*Zeta[5])/
     5832 + (9065*g2^6*m^3*n^2*Zeta[5])/(15552*g1) - (592*g1^2*g2^3*
       n^3*Zeta[5])/729 + (5809*g1*g2^4*n^3*Zeta[5])/
     2916 - (10249*g2^5*n^3*Zeta[5])/
     5832 + (1591*g2^6*n^3*Zeta[5])/(2916*g1) - (851*g1^3*g2^2*m*n^3*
       Zeta[5])/972 + (1591*g1^2*g2^3*m*n^3*Zeta[5])/
     486 - (58867*g1*g2^4*m*n^3*Zeta[5])/
     11664 + (10619*g2^5*m*n^3*Zeta[5])/
     2916 - (5291*g2^6*m*n^3*Zeta[5])/(5184*g1) - (185*g1^4*g2*m^2*
       n^3*Zeta[5])/486 + (1813*g1^3*g2^2*m^2*n^3*Zeta[5])/
     972 - (629*g1^2*g2^3*m^2*n^3*Zeta[5])/
     162 + (49469*g1*g2^4*m^2*n^3*Zeta[5])/
     11664 - (14171*g2^5*m^2*n^3*Zeta[5])/
     5832 + (9065*g2^6*m^2*n^3*Zeta[5])/(15552*g1) - (185*g1^5*m^3*
       n^3*Zeta[5])/2916 + (185*g1^4*g2*m^3*n^3*Zeta[5])/
     486 - (481*g1^3*g2^2*m^3*n^3*Zeta[5])/
     486 + (1036*g1^2*g2^3*m^3*n^3*Zeta[5])/
     729 - (6919*g1*g2^4*m^3*n^3*Zeta[5])/
     5832 + (1591*g2^5*m^3*n^3*Zeta[5])/
     2916 - (629*g2^6*m^3*n^3*Zeta[5])/(5832*g1));


RG[m2] = g2*(2/3 - (10*g1)/9 + (37*g1^2)/6 - (7765*g1^3)/243 + (247385*g1^4)/
     1458 - (9092683*g1^5)/
     9720 - (4*g1)/(3*g2) + (10*g1^2)/(9*g2) - (37*g1^3)/(9*
       g2) + (7765*g1^4)/(486*g2) - (49477*g1^5)/(729*g2) + (9092683*
       g1^6)/(29160*g2) + (5*g2)/6 - (275*g1*g2)/36 + (1951*g1^2*g2)/
     36 - (1053757*g1^3*g2)/2916 + (829534013*g1^4*g2)/
     349920 + (79*g2^2)/24 - (42647*g1*g2^2)/972 + (273637*g1^2*g2^2)/
     648 - (624920167*g1^3*g2^2)/174960 + (112697*g2^3)/
     7776 - (6239833*g1*g2^3)/23328 + (4603928923*g1^2*g2^3)/
     1399680 + (3358177*g2^4)/46656 - (265531927*g1*g2^4)/
     155520 + (2152510327*g2^5)/5598720 - (2*m)/3 + (10*g1*m)/
     9 - (37*g1^2*m)/6 + (7765*g1^3*m)/243 - (247385*g1^4*m)/
     1458 + (9092683*g1^5*m)/9720 - (5*g2*m)/6 + (76*g1*g2*m)/
     9 - (6809*g1^2*g2*m)/108 + (2538067*g1^3*g2*m)/
     5832 - (1028523109*g1^4*g2*m)/349920 - (95*g2^2*m)/
     24 + (14092*g1*g2^2*m)/243 - (6835495*g1^2*g2^2*m)/
     11664 + (225845591*g1^3*g2^2*m)/43740 - (80995*g2^3*m)/
     3888 + (9524731*g1*g2^3*m)/23328 - (3686442197*g1^2*g2^3*m)/
     699840 - (2715967*g2^4*m)/23328 + (1369399463*g1*g2^4*m)/
     466560 - (1299300611*g2^5*m)/1866240 - (29*g1*g2*m^2)/
     36 + (239*g1^2*g2*m^2)/27 - (430553*g1^3*g2*m^2)/
     5832 + (24873637*g1^4*g2*m^2)/43740 + (2*g2^2*m^2)/
     3 - (6835*g1*g2^2*m^2)/486 + (1950113*g1^2*g2^2*m^2)/
     11664 - (72469777*g1^3*g2^2*m^2)/43740 + (24443*g2^3*m^2)/
     3888 - (13686629*g1*g2^3*m^2)/93312 + (499627313*g1^2*g2^3*m^2)/
     233280 + (8800405*g2^4*m^2)/186624 - (961581817*g1*g2^4*m^2)/
     699840 + (111092341*g2^5*m^2)/311040 - (17*g1*g2^2*m^3)/
     324 - (10021*g1^2*g2^2*m^3)/2916 + (3805637*g1^3*g2^2*m^3)/
     58320 + (407*g2^3*m^3)/7776 + (548099*g1*g2^3*m^3)/
     93312 - (227625451*g1^2*g2^3*m^3)/1399680 - (21145*g2^4*m^3)/
     7776 + (202627303*g1*g2^4*m^3)/1399680 - (250319929*g2^5*m^3)/
     5598720 - (59*g1*g2^3*m^4)/5184 - (295739*g1^2*g2^3*m^4)/
     349920 + (701*g2^4*m^4)/62208 + (212851*g1*g2^4*m^4)/
     139968 - (220193*g2^5*m^4)/311040 - (215*g1*g2^4*m^5)/
     93312 + (473*g2^5*m^5)/207360 - (2*n)/3 + (10*g1*n)/
     9 - (37*g1^2*n)/6 + (7765*g1^3*n)/243 - (247385*g1^4*n)/
     1458 + (9092683*g1^5*n)/9720 - (5*g2*n)/6 + (76*g1*g2*n)/
     9 - (6809*g1^2*g2*n)/108 + (2538067*g1^3*g2*n)/
     5832 - (1028523109*g1^4*g2*n)/349920 - (95*g2^2*n)/
     24 + (14092*g1*g2^2*n)/243 - (6835495*g1^2*g2^2*n)/
     11664 + (225845591*g1^3*g2^2*n)/43740 - (80995*g2^3*n)/
     3888 + (9524731*g1*g2^3*n)/23328 - (3686442197*g1^2*g2^3*n)/
     699840 - (2715967*g2^4*n)/23328 + (1369399463*g1*g2^4*n)/
     466560 - (1299300611*g2^5*n)/1866240 + (2*m*n)/3 - (10*g1*m*n)/
     9 + 7*g1^2*m*n - (19319*g1^3*m*n)/486 + (331535*g1^4*m*n)/
     1458 - (6519491*g1^5*m*n)/
     4860 - (2*g1*m*n)/(3*g2) + (5*g1^2*m*n)/(9*g2) - (47*g1^3*m*
       n)/(18*g2) + (5777*g1^4*m*n)/(486*g2) - (83137*g1^5*m*n)/(1458*
       g2) + (16985281*g1^6*m*n)/(58320*g2) + (5*g2*m*n)/
     6 - (727*g1*g2*m*n)/72 + (55091*g1^2*g2*m*n)/
     648 - (463127*g1^3*g2*m*n)/729 + (401437193*g1^4*g2*m*n)/
     87480 + (59*g2^2*m*n)/12 - (80233*g1*g2^2*m*n)/
     972 + (2641949*g1^2*g2^2*m*n)/2916 - (997400393*g1^3*g2^2*m*n)/
     116640 + (29675*g2^3*m*n)/972 - (30593831*g1*g2^3*m*n)/
     46656 + (5103856003*g1^2*g2^3*m*n)/559872 + (8951423*g2^4*m*n)/
     46656 - (7359306653*g1*g2^4*m*n)/1399680 + (7164286339*g2^5*m*n)/
     5598720 - (5*g1^2*m^2*n)/6 + (421*g1^3*m^2*n)/
     54 - (4675*g1^4*m^2*n)/81 + (1315433*g1^5*m^2*n)/
     3240 + (119*g1*g2*m^2*n)/72 - (3559*g1^2*g2*m^2*n)/
     162 + (4784051*g1^3*g2*m^2*n)/23328 - (75591911*g1^4*g2*m^2*n)/
     43740 - (23*g2^2*m^2*n)/24 + (23837*g1*g2^2*m^2*n)/
     972 - (15593557*g1^2*g2^2*m^2*n)/
     46656 + (257685013*g1^3*g2^2*m^2*n)/69984 - (75197*g2^3*m^2*n)/
     7776 + (24464831*g1*g2^3*m^2*n)/
     93312 - (6020232151*g1^2*g2^3*m^2*n)/
     1399680 - (7536221*g2^4*m^2*n)/
     93312 + (3705407827*g1*g2^4*m^2*n)/
     1399680 - (1256842067*g2^5*m^2*n)/1866240 - (g1^2*g2*m^3*n)/
     648 - (116255*g1^3*g2*m^3*n)/23328 + (67925*g1^4*g2*m^3*n)/
     864 + (7*g1*g2^2*m^3*n)/243 + (110743*g1^2*g2^2*m^3*n)/
     7776 - (102542837*g1^3*g2^2*m^3*n)/349920 - (71*g2^3*m^3*n)/
     2592 - (2753983*g1*g2^3*m^3*n)/
     186624 + (209360101*g1^2*g2^3*m^3*n)/
     466560 + (248971*g2^4*m^3*n)/46656 - (112159589*g1*g2^4*m^3*n)/
     349920 + (165346691*g2^5*m^3*n)/1866240 - (35*g1^2*g2^2*m^4*n)/
     15552 - (445777*g1^3*g2^2*m^4*n)/349920 + (599*g1*g2^3*m^4*n)/
     62208 + (2698601*g1^2*g2^3*m^4*n)/699840 - (233*g2^4*m^4*n)/
     31104 - (1888187*g1*g2^4*m^4*n)/466560 + (8111297*g2^5*m^4*n)/
     5598720 - (43*g1^2*g2^3*m^5*n)/62208 + (559*g1*g2^4*m^5*n)/
     233280 - (215*g2^5*m^5*n)/124416 - (29*g1*g2*n^2)/
     36 + (239*g1^2*g2*n^2)/27 - (430553*g1^3*g2*n^2)/
     5832 + (24873637*g1^4*g2*n^2)/43740 + (2*g2^2*n^2)/
     3 - (6835*g1*g2^2*n^2)/486 + (1950113*g1^2*g2^2*n^2)/
     11664 - (72469777*g1^3*g2^2*n^2)/43740 + (24443*g2^3*n^2)/
     3888 - (13686629*g1*g2^3*n^2)/93312 + (499627313*g1^2*g2^3*n^2)/
     233280 + (8800405*g2^4*n^2)/186624 - (961581817*g1*g2^4*n^2)/
     699840 + (111092341*g2^5*n^2)/311040 - (5*g1^2*m*n^2)/
     6 + (421*g1^3*m*n^2)/54 - (4675*g1^4*m*n^2)/
     81 + (1315433*g1^5*m*n^2)/3240 + (119*g1*g2*m*n^2)/
     72 - (3559*g1^2*g2*m*n^2)/162 + (4784051*g1^3*g2*m*n^2)/
     23328 - (75591911*g1^4*g2*m*n^2)/43740 - (23*g2^2*m*n^2)/
     24 + (23837*g1*g2^2*m*n^2)/972 - (15593557*g1^2*g2^2*m*n^2)/
     46656 + (257685013*g1^3*g2^2*m*n^2)/69984 - (75197*g2^3*m*n^2)/
     7776 + (24464831*g1*g2^3*m*n^2)/
     93312 - (6020232151*g1^2*g2^3*m*n^2)/
     1399680 - (7536221*g2^4*m*n^2)/
     93312 + (3705407827*g1*g2^4*m*n^2)/
     1399680 - (1256842067*g2^5*m*n^2)/1866240 + (5*g1^2*m^2*n^2)/
     6 - (7577*g1^3*m^2*n^2)/972 + (2805935*g1^4*m^2*n^2)/
     46656 - (569125*g1^5*m^2*n^2)/
     1296 - (5*g1^3*m^2*n^2)/(18*g2) + (947*g1^4*m^2*n^2)/(486*
       g2) - (291907*g1^5*m^2*n^2)/(23328*g2) + (31879*g1^6*m^2*
       n^2)/(405*g2) - (61*g1*g2*m^2*n^2)/72 + (4249*g1^2*g2*m^2*n^2)/
     324 - (822391*g1^3*g2*m^2*n^2)/5832 + (51510349*g1^4*g2*m^2*n^2)/
     38880 + (7*g2^2*m^2*n^2)/24 - (10189*g1*g2^2*m^2*n^2)/
     972 + (8513717*g1^2*g2^2*m^2*n^2)/
     46656 - (184804313*g1^3*g2^2*m^2*n^2)/
     77760 + (26503*g2^3*m^2*n^2)/7776 - (5909501*g1*g2^3*m^2*n^2)/
     46656 + (1188654377*g1^2*g2^3*m^2*n^2)/
     466560 + (1712027*g2^4*m^2*n^2)/
     46656 - (349016177*g1*g2^4*m^2*n^2)/
     233280 + (8516669*g2^5*m^2*n^2)/23040 - (g1^3*m^3*n^2)/
     972 - (113135*g1^4*m^3*n^2)/46656 + (214759*g1^5*m^3*n^2)/
     6480 + (g1^2*g2*m^3*n^2)/324 + (455555*g1^3*g2*m^3*n^2)/
     46656 - (115090459*g1^4*g2*m^3*n^2)/
     699840 + (11*g1*g2^2*m^3*n^2)/486 - (26701*g1^2*g2^2*m^3*n^2)/
     1728 + (243408631*g1^3*g2^2*m^3*n^2)/699840 - (2*g2^3*m^3*n^2)/
     81 + (2081903*g1*g2^3*m^3*n^2)/
     186624 - (44650423*g1^2*g2^3*m^3*n^2)/
     116640 - (287767*g2^4*m^3*n^2)/
     93312 + (30660731*g1*g2^4*m^3*n^2)/
     139968 - (97766971*g2^5*m^3*n^2)/1866240 - (35*g1^3*g2*m^4*n^2)/
     15552 - (603439*g1^4*g2*m^4*n^2)/699840 + (35*g1^2*g2^2*m^4*n^2)/
     5184 + (2497133*g1^3*g2^2*m^4*n^2)/
     699840 - (101*g1*g2^3*m^4*n^2)/
     62208 - (1923413*g1^2*g2^3*m^4*n^2)/349920 - (179*g2^4*m^4*n^2)/
     62208 + (524801*g1*g2^4*m^4*n^2)/139968 - (359005*g2^5*m^4*n^2)/
     373248 - (43*g1^3*g2^2*m^5*n^2)/46656 + (43*g1^2*g2^3*m^5*n^2)/
     15552 - (817*g1*g2^4*m^5*n^2)/466560 - (43*g2^5*m^5*n^2)/
     466560 - (17*g1*g2^2*n^3)/324 - (10021*g1^2*g2^2*n^3)/
     2916 + (3805637*g1^3*g2^2*n^3)/58320 + (407*g2^3*n^3)/
     7776 + (548099*g1*g2^3*n^3)/93312 - (227625451*g1^2*g2^3*n^3)/
     1399680 - (21145*g2^4*n^3)/7776 + (202627303*g1*g2^4*n^3)/
     1399680 - (250319929*g2^5*n^3)/5598720 - (g1^2*g2*m*n^3)/
     648 - (116255*g1^3*g2*m*n^3)/23328 + (67925*g1^4*g2*m*n^3)/
     864 + (7*g1*g2^2*m*n^3)/243 + (110743*g1^2*g2^2*m*n^3)/
     7776 - (102542837*g1^3*g2^2*m*n^3)/349920 - (71*g2^3*m*n^3)/
     2592 - (2753983*g1*g2^3*m*n^3)/
     186624 + (209360101*g1^2*g2^3*m*n^3)/
     466560 + (248971*g2^4*m*n^3)/46656 - (112159589*g1*g2^4*m*n^3)/
     349920 + (165346691*g2^5*m*n^3)/1866240 - (g1^3*m^2*n^3)/
     972 - (113135*g1^4*m^2*n^3)/46656 + (214759*g1^5*m^2*n^3)/
     6480 + (g1^2*g2*m^2*n^3)/324 + (455555*g1^3*g2*m^2*n^3)/
     46656 - (115090459*g1^4*g2*m^2*n^3)/
     699840 + (11*g1*g2^2*m^2*n^3)/486 - (26701*g1^2*g2^2*m^2*n^3)/
     1728 + (243408631*g1^3*g2^2*m^2*n^3)/699840 - (2*g2^3*m^2*n^3)/
     81 + (2081903*g1*g2^3*m^2*n^3)/
     186624 - (44650423*g1^2*g2^3*m^2*n^3)/
     116640 - (287767*g2^4*m^2*n^3)/
     93312 + (30660731*g1*g2^4*m^2*n^3)/
     139968 - (97766971*g2^5*m^2*n^3)/1866240 + (g1^3*m^3*n^3)/
     972 + (226375*g1^4*m^3*n^3)/93312 - (850997*g1^5*m^3*n^3)/
     25920 - (g1^4*m^3*n^3)/(3888*g2) - (2831*g1^5*m^3*n^3)/(5832*
       g2) + (46831*g1^6*m^3*n^3)/(8640*g2) - (g1^2*g2*m^3*n^3)/
     648 - (223255*g1^3*g2*m^3*n^3)/
     46656 + (235826033*g1^4*g2*m^3*n^3)/2799360 + (g1*g2^2*m^3*n^3)/
     972 + (6785*g1^2*g2^2*m^3*n^3)/
     1458 - (16357141*g1^3*g2^2*m^3*n^3)/139968 - (g2^3*m^3*n^3)/
     3888 - (212479*g1*g2^3*m^3*n^3)/
     93312 + (131156197*g1^2*g2^3*m^3*n^3)/
     1399680 + (21835*g2^4*m^3*n^3)/
     46656 - (29348257*g1*g2^4*m^3*n^3)/
     699840 + (46299919*g2^5*m^3*n^3)/5598720 - (35*g1^4*m^4*n^3)/
     31104 - (8039*g1^5*m^4*n^3)/25920 + (35*g1^3*g2*m^4*n^3)/
     7776 + (2230369*g1^4*g2*m^4*n^3)/
     1399680 - (35*g1^2*g2^2*m^4*n^3)/
     5184 - (2206831*g1^3*g2^2*m^4*n^3)/699840 + (35*g1*g2^3*m^4*n^3)/
     7776 + (58331*g1^2*g2^3*m^4*n^3)/19440 - (35*g2^4*m^4*n^3)/
     31104 - (1903613*g1*g2^4*m^4*n^3)/1399680 + (5353*g2^5*m^4*n^3)/
     23328 - (43*g1^4*g2*m^5*n^3)/62208 + (43*g1^3*g2^2*m^5*n^3)/
     15552 - (43*g1^2*g2^3*m^5*n^3)/10368 + (43*g1*g2^4*m^5*n^3)/
     15552 - (43*g2^5*m^5*n^3)/62208 - (59*g1*g2^3*n^4)/
     5184 - (295739*g1^2*g2^3*n^4)/349920 + (701*g2^4*n^4)/
     62208 + (212851*g1*g2^4*n^4)/139968 - (220193*g2^5*n^4)/
     311040 - (35*g1^2*g2^2*m*n^4)/15552 - (445777*g1^3*g2^2*m*n^4)/
     349920 + (599*g1*g2^3*m*n^4)/62208 + (2698601*g1^2*g2^3*m*n^4)/
     699840 - (233*g2^4*m*n^4)/31104 - (1888187*g1*g2^4*m*n^4)/
     466560 + (8111297*g2^5*m*n^4)/5598720 - (35*g1^3*g2*m^2*n^4)/
     15552 - (603439*g1^4*g2*m^2*n^4)/699840 + (35*g1^2*g2^2*m^2*n^4)/
     5184 + (2497133*g1^3*g2^2*m^2*n^4)/
     699840 - (101*g1*g2^3*m^2*n^4)/
     62208 - (1923413*g1^2*g2^3*m^2*n^4)/349920 - (179*g2^4*m^2*n^4)/
     62208 + (524801*g1*g2^4*m^2*n^4)/139968 - (359005*g2^5*m^2*n^4)/
     373248 - (35*g1^4*m^3*n^4)/31104 - (8039*g1^5*m^3*n^4)/
     25920 + (35*g1^3*g2*m^3*n^4)/7776 + (2230369*g1^4*g2*m^3*n^4)/
     1399680 - (35*g1^2*g2^2*m^3*n^4)/
     5184 - (2206831*g1^3*g2^2*m^3*n^4)/699840 + (35*g1*g2^3*m^3*n^4)/
     7776 + (58331*g1^2*g2^3*m^3*n^4)/19440 - (35*g2^4*m^3*n^4)/
     31104 - (1903613*g1*g2^4*m^3*n^4)/1399680 + (5353*g2^5*m^3*n^4)/
     23328 + (35*g1^4*m^4*n^4)/31104 + (48277*g1^5*m^4*n^4)/
     155520 - (7*g1^5*m^4*n^4)/(31104*g2) - (151*g1^6*m^4*n^4)/(2916*
       g2) - (35*g1^3*g2*m^4*n^4)/15552 - (512713*g1^4*g2*m^4*n^4)/
     699840 + (35*g1^2*g2^2*m^4*n^4)/
     15552 + (603187*g1^3*g2^2*m^4*n^4)/699840 - (35*g1*g2^3*m^4*n^4)/
     31104 - (30179*g1^2*g2^3*m^4*n^4)/58320 + (7*g2^4*m^4*n^4)/
     31104 + (193589*g1*g2^4*m^4*n^4)/1399680 - (6127*g2^5*m^4*n^4)/
     699840 - (43*g1^5*m^5*n^4)/155520 + (43*g1^4*g2*m^5*n^4)/
     31104 - (43*g1^3*g2^2*m^5*n^4)/15552 + (43*g1^2*g2^3*m^5*n^4)/
     15552 - (43*g1*g2^4*m^5*n^4)/31104 + (43*g2^5*m^5*n^4)/
     155520 - (215*g1*g2^4*n^5)/93312 + (473*g2^5*n^5)/
     207360 - (43*g1^2*g2^3*m*n^5)/62208 + (559*g1*g2^4*m*n^5)/
     233280 - (215*g2^5*m*n^5)/124416 - (43*g1^3*g2^2*m^2*n^5)/
     46656 + (43*g1^2*g2^3*m^2*n^5)/15552 - (817*g1*g2^4*m^2*n^5)/
     466560 - (43*g2^5*m^2*n^5)/466560 - (43*g1^4*g2*m^3*n^5)/
     62208 + (43*g1^3*g2^2*m^3*n^5)/15552 - (43*g1^2*g2^3*m^3*n^5)/
     10368 + (43*g1*g2^4*m^3*n^5)/15552 - (43*g2^5*m^3*n^5)/
     62208 - (43*g1^5*m^4*n^5)/155520 + (43*g1^4*g2*m^4*n^5)/
     31104 - (43*g1^3*g2^2*m^4*n^5)/15552 + (43*g1^2*g2^3*m^4*n^5)/
     15552 - (43*g1*g2^4*m^4*n^5)/31104 + (43*g2^5*m^4*n^5)/
     155520 + (43*g1^5*m^5*n^5)/
     155520 - (43*g1^6*m^5*n^5)/(933120*g2) - (43*g1^4*g2*m^5*n^5)/
     62208 + (43*g1^3*g2^2*m^5*n^5)/46656 - (43*g1^2*g2^3*m^5*n^5)/
     62208 + (43*g1*g2^4*m^5*n^5)/155520 - (43*g2^5*m^5*n^5)/
     933120 - (88*g1^3*Pi^4)/1215 + (667*g1^4*Pi^4)/
     1458 - (30583*g1^5*Pi^4)/
     18225 + (44*g1^4*Pi^4)/(1215*g2) - (667*g1^5*Pi^4)/(3645*
       g2) + (30583*g1^6*Pi^4)/(54675*g2) + (10*g1^2*g2*Pi^4)/
     81 - (7267*g1^3*g2*Pi^4)/7290 + (959831*g1^4*g2*Pi^4)/
     218700 - (122*g1*g2^2*Pi^4)/1215 + (3451*g1^2*g2^2*Pi^4)/
     2916 - (736981*g1^3*g2^2*Pi^4)/109350 + (163*g2^3*Pi^4)/
     4860 - (44779*g1*g2^3*Pi^4)/58320 + (5537701*g1^2*g2^3*Pi^4)/
     874800 + (4963*g2^4*Pi^4)/23328 - (326833*g1*g2^4*Pi^4)/
     97200 + (2722373*g2^5*Pi^4)/3499200 + (88*g1^3*m*Pi^4)/
     1215 - (667*g1^4*m*Pi^4)/1458 + (30583*g1^5*m*Pi^4)/
     18225 - (58*g1^2*g2*m*Pi^4)/405 + (4318*g1^3*g2*m*Pi^4)/
     3645 - (1168033*g1^4*g2*m*Pi^4)/218700 + (32*g1*g2^2*m*Pi^4)/
     243 - (7817*g1^2*g2^2*m*Pi^4)/4860 + (2149*g1^3*g2^2*m*Pi^4)/
     225 - (23*g2^3*m*Pi^4)/486 + (8269*g1*g2^3*m*Pi^4)/
     7290 - (482789*g1^2*g2^3*m*Pi^4)/48600 - (7667*g2^4*m*Pi^4)/
     23328 + (549083*g1*g2^4*m*Pi^4)/97200 - (1596331*g2^5*m*Pi^4)/
     1166400 + (8*g1^2*g2*m^2*Pi^4)/405 - (1369*g1^3*g2*m^2*Pi^4)/
     7290 + (104101*g1^4*g2*m^2*Pi^4)/109350 - (38*g1*g2^2*m^2*Pi^4)/
     1215 + (524*g1^2*g2^2*m^2*Pi^4)/
     1215 - (10451*g1^3*g2^2*m^2*Pi^4)/3645 + (67*g2^3*m^2*Pi^4)/
     4860 - (22079*g1*g2^3*m^2*Pi^4)/
     58320 + (828817*g1^2*g2^3*m^2*Pi^4)/
     218700 + (14203*g2^4*m^2*Pi^4)/
     116640 - (1083751*g1*g2^4*m^2*Pi^4)/
     437400 + (143077*g2^5*m^2*Pi^4)/218700 - (23*g1^2*g2^2*m^3*Pi^4)/
     3645 + (6097*g1^3*g2^2*m^3*Pi^4)/109350 + (167*g1*g2^3*m^3*Pi^4)/
     14580 - (553*g1^2*g2^3*m^3*Pi^4)/3240 - (613*g2^4*m^3*Pi^4)/
     116640 + (215*g1*g2^4*m^3*Pi^4)/1296 - (184379*g2^5*m^3*Pi^4)/
     3499200 + (19*g1*g2^3*m^4*Pi^4)/
     29160 - (13457*g1^2*g2^3*m^4*Pi^4)/874800 - (7*g2^4*m^4*Pi^4)/
     11664 + (464*g1*g2^4*m^4*Pi^4)/18225 - (6461*g2^5*m^4*Pi^4)/
     583200 - (29*g1*g2^4*m^5*Pi^4)/174960 + (533*g2^5*m^5*Pi^4)/
     3499200 + (88*g1^3*n*Pi^4)/1215 - (667*g1^4*n*Pi^4)/
     1458 + (30583*g1^5*n*Pi^4)/18225 - (58*g1^2*g2*n*Pi^4)/
     405 + (4318*g1^3*g2*n*Pi^4)/3645 - (1168033*g1^4*g2*n*Pi^4)/
     218700 + (32*g1*g2^2*n*Pi^4)/243 - (7817*g1^2*g2^2*n*Pi^4)/
     4860 + (2149*g1^3*g2^2*n*Pi^4)/225 - (23*g2^3*n*Pi^4)/
     486 + (8269*g1*g2^3*n*Pi^4)/7290 - (482789*g1^2*g2^3*n*Pi^4)/
     48600 - (7667*g2^4*n*Pi^4)/23328 + (549083*g1*g2^4*n*Pi^4)/
     97200 - (1596331*g2^5*n*Pi^4)/1166400 - (4*g1^3*m*n*Pi^4)/
     45 + (871*g1^4*m*n*Pi^4)/1458 - (42728*g1^5*m*n*Pi^4)/
     18225 + (32*g1^4*m*n*Pi^4)/(1215*g2) - (215*g1^5*m*n*Pi^4)/(1458*
       g2) + (6097*g1^6*m*n*Pi^4)/(12150*g2) + (77*g1^2*g2*m*n*Pi^4)/
     405 - (8153*g1^3*g2*m*n*Pi^4)/4860 + (1785491*g1^4*g2*m*n*Pi^4)/
     218700 - (224*g1*g2^2*m*n*Pi^4)/1215 + (1753*g1^2*g2^2*m*n*Pi^4)/
     729 - (3384793*g1^3*g2^2*m*n*Pi^4)/218700 + (331*g2^3*m*n*Pi^4)/
     4860 - (841*g1*g2^3*m*n*Pi^4)/
     480 + (29368637*g1^2*g2^3*m*n*Pi^4)/
     1749600 + (60313*g2^4*m*n*Pi^4)/
     116640 - (8621431*g1*g2^4*m*n*Pi^4)/
     874800 + (13189*g2^5*m*n*Pi^4)/5400 + (4*g1^3*m^2*n*Pi^4)/
     243 - (34*g1^4*m^2*n*Pi^4)/243 + (2429*g1^5*m^2*n*Pi^4)/
     3645 - (19*g1^2*g2*m^2*n*Pi^4)/405 + (1223*g1^3*g2*m^2*n*Pi^4)/
     2430 - (317021*g1^4*g2*m^2*n*Pi^4)/
     109350 + (64*g1*g2^2*m^2*n*Pi^4)/
     1215 - (24131*g1^2*g2^2*m^2*n*Pi^4)/
     29160 + (152329*g1^3*g2^2*m^2*n*Pi^4)/
     24300 - (101*g2^3*m^2*n*Pi^4)/4860 + (19003*g1*g2^3*m^2*n*Pi^4)/
     29160 - (6500827*g1^2*g2^3*m^2*n*Pi^4)/
     874800 - (3907*g2^4*m^2*n*Pi^4)/
     19440 + (2030087*g1*g2^4*m^2*n*Pi^4)/
     437400 - (1046947*g2^5*m^2*n*Pi^4)/
     874800 - (151*g1^3*g2*m^3*n*Pi^4)/
     14580 + (1382*g1^4*g2*m^3*n*Pi^4)/
     18225 + (883*g1^2*g2^2*m^3*n*Pi^4)/
     29160 - (46483*g1^3*g2^2*m^3*n*Pi^4)/
     145800 - (247*g1*g2^3*m^3*n*Pi^4)/
     7776 + (894403*g1^2*g2^3*m^3*n*Pi^4)/
     1749600 + (133*g2^4*m^3*n*Pi^4)/
     11664 - (11881*g1*g2^4*m^3*n*Pi^4)/
     32400 + (173429*g2^5*m^3*n*Pi^4)/
     1749600 + (g1^2*g2^2*m^4*n*Pi^4)/
     972 - (10543*g1^3*g2^2*m^4*n*Pi^4)/
     437400 - (31*g1*g2^3*m^4*n*Pi^4)/
     14580 + (119723*g1^2*g2^3*m^4*n*Pi^4)/
     1749600 + (67*g2^4*m^4*n*Pi^4)/58320 - (6041*g1*g2^4*m^4*n*Pi^4)/
     87480 + (21229*g2^5*m^4*n*Pi^4)/
     874800 - (47*g1^2*g2^3*m^5*n*Pi^4)/
     116640 + (707*g1*g2^4*m^5*n*Pi^4)/874800 - (293*g2^5*m^5*n*Pi^4)/
     699840 + (8*g1^2*g2*n^2*Pi^4)/405 - (1369*g1^3*g2*n^2*Pi^4)/
     7290 + (104101*g1^4*g2*n^2*Pi^4)/109350 - (38*g1*g2^2*n^2*Pi^4)/
     1215 + (524*g1^2*g2^2*n^2*Pi^4)/
     1215 - (10451*g1^3*g2^2*n^2*Pi^4)/3645 + (67*g2^3*n^2*Pi^4)/
     4860 - (22079*g1*g2^3*n^2*Pi^4)/
     58320 + (828817*g1^2*g2^3*n^2*Pi^4)/
     218700 + (14203*g2^4*n^2*Pi^4)/
     116640 - (1083751*g1*g2^4*n^2*Pi^4)/
     437400 + (143077*g2^5*n^2*Pi^4)/218700 + (4*g1^3*m*n^2*Pi^4)/
     243 - (34*g1^4*m*n^2*Pi^4)/243 + (2429*g1^5*m*n^2*Pi^4)/
     3645 - (19*g1^2*g2*m*n^2*Pi^4)/405 + (1223*g1^3*g2*m*n^2*Pi^4)/
     2430 - (317021*g1^4*g2*m*n^2*Pi^4)/
     109350 + (64*g1*g2^2*m*n^2*Pi^4)/
     1215 - (24131*g1^2*g2^2*m*n^2*Pi^4)/
     29160 + (152329*g1^3*g2^2*m*n^2*Pi^4)/
     24300 - (101*g2^3*m*n^2*Pi^4)/4860 + (19003*g1*g2^3*m*n^2*Pi^4)/
     29160 - (6500827*g1^2*g2^3*m*n^2*Pi^4)/
     874800 - (3907*g2^4*m*n^2*Pi^4)/
     19440 + (2030087*g1*g2^4*m*n^2*Pi^4)/
     437400 - (1046947*g2^5*m*n^2*Pi^4)/
     874800 - (4*g1^3*m^2*n^2*Pi^4)/243 + (845*g1^4*m^2*n^2*Pi^4)/
     5832 - (37*g1^5*m^2*n^2*Pi^4)/
     54 + (g1^4*m^2*n^2*Pi^4)/(243*g2) - (437*g1^5*m^2*n^2*
       Pi^4)/(14580*g2) + (1283*g1^6*m^2*n^2*Pi^4)/(10935*g2) + (11*
       g1^2*g2*m^2*n^2*Pi^4)/405 - (547*g1^3*g2*m^2*n^2*Pi^4)/
     1620 + (76433*g1^4*g2*m^2*n^2*Pi^4)/
     36450 - (26*g1*g2^2*m^2*n^2*Pi^4)/
     1215 + (6323*g1^2*g2^2*m^2*n^2*Pi^4)/
     14580 - (413753*g1^3*g2^2*m^2*n^2*Pi^4)/
     109350 + (17*g2^3*m^2*n^2*Pi^4)/
     2430 - (35089*g1*g2^3*m^2*n^2*Pi^4)/
     116640 + (476159*g1^2*g2^3*m^2*n^2*Pi^4)/
     116640 + (5071*g2^4*m^2*n^2*Pi^4)/
     58320 - (4215209*g1*g2^4*m^2*n^2*Pi^4)/
     1749600 + (2091607*g2^5*m^2*n^2*Pi^4)/
     3499200 - (29*g1^4*m^3*n^2*Pi^4)/5832 + (137*g1^5*m^3*n^2*Pi^4)/
     7290 + (77*g1^3*g2*m^3*n^2*Pi^4)/
     3645 - (4517*g1^4*g2*m^3*n^2*Pi^4)/
     34992 - (1001*g1^2*g2^2*m^3*n^2*Pi^4)/
     29160 + (29491*g1^3*g2^2*m^3*n^2*Pi^4)/
     97200 + (961*g1*g2^3*m^3*n^2*Pi^4)/
     38880 - (70969*g1^2*g2^3*m^3*n^2*Pi^4)/
     218700 - (791*g2^4*m^3*n^2*Pi^4)/
     116640 + (48533*g1*g2^4*m^3*n^2*Pi^4)/
     291600 - (13211*g2^5*m^3*n^2*Pi^4)/
     388800 + (g1^3*g2*m^4*n^2*Pi^4)/
     972 - (18107*g1^4*g2*m^4*n^2*Pi^4)/
     874800 - (g1^2*g2^2*m^4*n^2*Pi^4)/
     324 + (2573*g1^3*g2^2*m^4*n^2*Pi^4)/
     32400 + (11*g1*g2^3*m^4*n^2*Pi^4)/
     3645 - (41267*g1^2*g2^3*m^4*n^2*Pi^4)/
     349920 - (7*g2^4*m^4*n^2*Pi^4)/
     7290 + (47161*g1*g2^4*m^4*n^2*Pi^4)/
     583200 - (9503*g2^5*m^4*n^2*Pi^4)/
     437400 - (47*g1^3*g2^2*m^5*n^2*Pi^4)/
     87480 + (47*g1^2*g2^3*m^5*n^2*Pi^4)/
     29160 - (88*g1*g2^4*m^5*n^2*Pi^4)/54675 + (13*g2^5*m^5*n^2*Pi^4)/
     24300 - (23*g1^2*g2^2*n^3*Pi^4)/3645 + (6097*g1^3*g2^2*n^3*Pi^4)/
     109350 + (167*g1*g2^3*n^3*Pi^4)/14580 - (553*g1^2*g2^3*n^3*Pi^4)/
     3240 - (613*g2^4*n^3*Pi^4)/116640 + (215*g1*g2^4*n^3*Pi^4)/
     1296 - (184379*g2^5*n^3*Pi^4)/3499200 - (151*g1^3*g2*m*n^3*Pi^4)/
     14580 + (1382*g1^4*g2*m*n^3*Pi^4)/
     18225 + (883*g1^2*g2^2*m*n^3*Pi^4)/
     29160 - (46483*g1^3*g2^2*m*n^3*Pi^4)/
     145800 - (247*g1*g2^3*m*n^3*Pi^4)/
     7776 + (894403*g1^2*g2^3*m*n^3*Pi^4)/
     1749600 + (133*g2^4*m*n^3*Pi^4)/
     11664 - (11881*g1*g2^4*m*n^3*Pi^4)/
     32400 + (173429*g2^5*m*n^3*Pi^4)/
     1749600 - (29*g1^4*m^2*n^3*Pi^4)/5832 + (137*g1^5*m^2*n^3*Pi^4)/
     7290 + (77*g1^3*g2*m^2*n^3*Pi^4)/
     3645 - (4517*g1^4*g2*m^2*n^3*Pi^4)/
     34992 - (1001*g1^2*g2^2*m^2*n^3*Pi^4)/
     29160 + (29491*g1^3*g2^2*m^2*n^3*Pi^4)/
     97200 + (961*g1*g2^3*m^2*n^3*Pi^4)/
     38880 - (70969*g1^2*g2^3*m^2*n^3*Pi^4)/
     218700 - (791*g2^4*m^2*n^3*Pi^4)/
     116640 + (48533*g1*g2^4*m^2*n^3*Pi^4)/
     291600 - (13211*g2^5*m^2*n^3*Pi^4)/
     388800 + (13*g1^4*m^3*n^3*Pi^4)/2916 - (479*g1^5*m^3*n^3*Pi^4)/
     48600 - (23*g1^5*m^3*n^3*Pi^4)/(29160*g2) + (67*g1^6*m^3*n^3*
       Pi^4)/(437400*g2) - (127*g1^3*g2*m^3*n^3*Pi^4)/
     14580 + (8923*g1^4*g2*m^3*n^3*Pi^4)/
     874800 + (53*g1^2*g2^2*m^3*n^3*Pi^4)/
     7290 + (2509*g1^3*g2^2*m^3*n^3*Pi^4)/
     54675 - (137*g1*g2^3*m^3*n^3*Pi^4)/
     58320 - (37009*g1^2*g2^3*m^3*n^3*Pi^4)/
     349920 + (7*g2^4*m^3*n^3*Pi^4)/
     58320 + (9631*g1*g2^4*m^3*n^3*Pi^4)/
     116640 - (40301*g2^5*m^3*n^3*Pi^4)/1749600 + (g1^4*m^4*n^3*Pi^4)/
     1944 - (1303*g1^5*m^4*n^3*Pi^4)/145800 - (g1^3*g2*m^4*n^3*Pi^4)/
     486 + (76037*g1^4*g2*m^4*n^3*Pi^4)/
     1749600 + (g1^2*g2^2*m^4*n^3*Pi^4)/
     324 - (8539*g1^3*g2^2*m^4*n^3*Pi^4)/
     97200 - (g1*g2^3*m^4*n^3*Pi^4)/
     486 + (1493*g1^2*g2^3*m^4*n^3*Pi^4)/16200 + (g2^4*m^4*n^3*Pi^4)/
     1944 - (29053*g1*g2^4*m^4*n^3*Pi^4)/
     583200 + (1201*g2^5*m^4*n^3*Pi^4)/
     109350 - (47*g1^4*g2*m^5*n^3*Pi^4)/
     116640 + (47*g1^3*g2^2*m^5*n^3*Pi^4)/
     29160 - (47*g1^2*g2^3*m^5*n^3*Pi^4)/
     19440 + (47*g1*g2^4*m^5*n^3*Pi^4)/29160 - (47*g2^5*m^5*n^3*Pi^4)/
     116640 + (19*g1*g2^3*n^4*Pi^4)/
     29160 - (13457*g1^2*g2^3*n^4*Pi^4)/874800 - (7*g2^4*n^4*Pi^4)/
     11664 + (464*g1*g2^4*n^4*Pi^4)/18225 - (6461*g2^5*n^4*Pi^4)/
     583200 + (g1^2*g2^2*m*n^4*Pi^4)/
     972 - (10543*g1^3*g2^2*m*n^4*Pi^4)/
     437400 - (31*g1*g2^3*m*n^4*Pi^4)/
     14580 + (119723*g1^2*g2^3*m*n^4*Pi^4)/
     1749600 + (67*g2^4*m*n^4*Pi^4)/58320 - (6041*g1*g2^4*m*n^4*Pi^4)/
     87480 + (21229*g2^5*m*n^4*Pi^4)/874800 + (g1^3*g2*m^2*n^4*Pi^4)/
     972 - (18107*g1^4*g2*m^2*n^4*Pi^4)/
     874800 - (g1^2*g2^2*m^2*n^4*Pi^4)/
     324 + (2573*g1^3*g2^2*m^2*n^4*Pi^4)/
     32400 + (11*g1*g2^3*m^2*n^4*Pi^4)/
     3645 - (41267*g1^2*g2^3*m^2*n^4*Pi^4)/
     349920 - (7*g2^4*m^2*n^4*Pi^4)/
     7290 + (47161*g1*g2^4*m^2*n^4*Pi^4)/
     583200 - (9503*g2^5*m^2*n^4*Pi^4)/437400 + (g1^4*m^3*n^4*Pi^4)/
     1944 - (1303*g1^5*m^3*n^4*Pi^4)/145800 - (g1^3*g2*m^3*n^4*Pi^4)/
     486 + (76037*g1^4*g2*m^3*n^4*Pi^4)/
     1749600 + (g1^2*g2^2*m^3*n^4*Pi^4)/
     324 - (8539*g1^3*g2^2*m^3*n^4*Pi^4)/
     97200 - (g1*g2^3*m^3*n^4*Pi^4)/
     486 + (1493*g1^2*g2^3*m^3*n^4*Pi^4)/16200 + (g2^4*m^3*n^4*Pi^4)/
     1944 - (29053*g1*g2^4*m^3*n^4*Pi^4)/
     583200 + (1201*g2^5*m^3*n^4*Pi^4)/109350 - (g1^4*m^4*n^4*Pi^4)/
     1944 + (2653*g1^5*m^4*n^4*Pi^4)/
     291600 + (g1^5*m^4*n^4*Pi^4)/(9720*g2) - (g1^6*m^4*n^4*
       Pi^4)/(648*g2) + (g1^3*g2*m^4*n^4*Pi^4)/
     972 - (41233*g1^4*g2*m^4*n^4*Pi^4)/
     1749600 - (g1^2*g2^2*m^4*n^4*Pi^4)/
     972 + (7469*g1^3*g2^2*m^4*n^4*Pi^4)/
     218700 + (g1*g2^3*m^4*n^4*Pi^4)/
     1944 - (8423*g1^2*g2^3*m^4*n^4*Pi^4)/
     291600 - (g2^4*m^4*n^4*Pi^4)/9720 + (11681*g1*g2^4*m^4*n^4*Pi^4)/
     874800 - (4561*g2^5*m^4*n^4*Pi^4)/
     1749600 - (47*g1^5*m^5*n^4*Pi^4)/
     291600 + (47*g1^4*g2*m^5*n^4*Pi^4)/
     58320 - (47*g1^3*g2^2*m^5*n^4*Pi^4)/
     29160 + (47*g1^2*g2^3*m^5*n^4*Pi^4)/
     29160 - (47*g1*g2^4*m^5*n^4*Pi^4)/58320 + (47*g2^5*m^5*n^4*Pi^4)/
     291600 - (29*g1*g2^4*n^5*Pi^4)/174960 + (533*g2^5*n^5*Pi^4)/
     3499200 - (47*g1^2*g2^3*m*n^5*Pi^4)/
     116640 + (707*g1*g2^4*m*n^5*Pi^4)/874800 - (293*g2^5*m*n^5*Pi^4)/
     699840 - (47*g1^3*g2^2*m^2*n^5*Pi^4)/
     87480 + (47*g1^2*g2^3*m^2*n^5*Pi^4)/
     29160 - (88*g1*g2^4*m^2*n^5*Pi^4)/54675 + (13*g2^5*m^2*n^5*Pi^4)/
     24300 - (47*g1^4*g2*m^3*n^5*Pi^4)/
     116640 + (47*g1^3*g2^2*m^3*n^5*Pi^4)/
     29160 - (47*g1^2*g2^3*m^3*n^5*Pi^4)/
     19440 + (47*g1*g2^4*m^3*n^5*Pi^4)/29160 - (47*g2^5*m^3*n^5*Pi^4)/
     116640 - (47*g1^5*m^4*n^5*Pi^4)/
     291600 + (47*g1^4*g2*m^4*n^5*Pi^4)/
     58320 - (47*g1^3*g2^2*m^4*n^5*Pi^4)/
     29160 + (47*g1^2*g2^3*m^4*n^5*Pi^4)/
     29160 - (47*g1*g2^4*m^4*n^5*Pi^4)/58320 + (47*g2^5*m^4*n^5*Pi^4)/
     291600 + (47*g1^5*m^5*n^5*Pi^4)/
     291600 - (47*g1^6*m^5*n^5*Pi^4)/(1749600*g2) - (47*g1^4*g2*m^5*
       n^5*Pi^4)/116640 + (47*g1^3*g2^2*m^5*n^5*Pi^4)/
     87480 - (47*g1^2*g2^3*m^5*n^5*Pi^4)/
     116640 + (47*g1*g2^4*m^5*n^5*Pi^4)/
     291600 - (47*g2^5*m^5*n^5*Pi^4)/1749600 + (1550*g1^4*Pi^6)/
     15309 - (65344*g1^5*Pi^6)/
     76545 - (620*g1^5*Pi^6)/(15309*g2) + (65344*g1^6*Pi^6)/(229635*
       g2) - (3370*g1^3*g2*Pi^6)/15309 + (57034*g1^4*g2*Pi^6)/
     25515 + (11995*g1^2*g2^2*Pi^6)/45927 - (2381668*g1^3*g2^2*Pi^6)/
     688905 - (31085*g1*g2^3*Pi^6)/183708 + (322039*g1^2*g2^3*Pi^6)/
     98415 + (5735*g2^4*Pi^6)/122472 - (11510*g1*g2^4*Pi^6)/
     6561 + (2242957*g2^5*Pi^6)/5511240 - (1550*g1^4*m*Pi^6)/
     15309 + (65344*g1^5*m*Pi^6)/76545 + (4010*g1^3*g2*m*Pi^6)/
     15309 - (23119*g1^4*g2*m*Pi^6)/8505 - (16300*g1^2*g2^2*m*Pi^6)/
     45927 + (664130*g1^3*g2^2*m*Pi^6)/137781 + (3275*g1*g2^3*m*Pi^6)/
     13122 - (6853099*g1^2*g2^3*m*Pi^6)/1377810 - (8825*g2^4*m*Pi^6)/
     122472 + (773225*g1*g2^4*m*Pi^6)/275562 - (7393807*g2^5*m*Pi^6)/
     11022480 - (640*g1^3*g2*m^2*Pi^6)/
     15309 + (12323*g1^4*g2*m^2*Pi^6)/
     25515 + (4385*g1^2*g2^2*m^2*Pi^6)/
     45927 - (976754*g1^3*g2^2*m^2*Pi^6)/
     688905 - (15305*g1*g2^3*m^2*Pi^6)/
     183708 + (36013*g1^2*g2^3*m^2*Pi^6)/19683 + (1625*g2^4*m^2*Pi^6)/
     61236 - (3199811*g1*g2^4*m^2*Pi^6)/
     2755620 + (819467*g2^5*m^2*Pi^6)/
     2755620 - (80*g1^2*g2^2*m^3*Pi^6)/
     45927 + (5396*g1^3*g2^2*m^3*Pi^6)/98415 + (5*g1*g2^3*m^3*Pi^6)/
     1701 - (178987*g1^2*g2^3*m^3*Pi^6)/1377810 - (20*g2^4*m^3*Pi^6)/
     15309 + (310711*g1*g2^4*m^3*Pi^6)/
     2755620 - (42877*g2^5*m^3*Pi^6)/
     1224720 + (263*g1^2*g2^3*m^4*Pi^6)/
     137781 - (895*g1*g2^4*m^4*Pi^6)/275562 + (379*g2^5*m^4*Pi^6)/
     262440 - (1550*g1^4*n*Pi^6)/15309 + (65344*g1^5*n*Pi^6)/
     76545 + (4010*g1^3*g2*n*Pi^6)/15309 - (23119*g1^4*g2*n*Pi^6)/
     8505 - (16300*g1^2*g2^2*n*Pi^6)/
     45927 + (664130*g1^3*g2^2*n*Pi^6)/137781 + (3275*g1*g2^3*n*Pi^6)/
     13122 - (6853099*g1^2*g2^3*n*Pi^6)/1377810 - (8825*g2^4*n*Pi^6)/
     122472 + (773225*g1*g2^4*n*Pi^6)/275562 - (7393807*g2^5*n*Pi^6)/
     11022480 + (6025*g1^4*m*n*Pi^6)/45927 - (53960*g1^5*m*n*Pi^6)/
     45927 - (1480*g1^5*m*n*Pi^6)/(45927*g2) + (171784*g1^6*m*n*
       Pi^6)/(688905*g2) - (16915*g1^3*g2*m*n*Pi^6)/
     45927 + (617317*g1^4*g2*m*n*Pi^6)/
     153090 + (3460*g1^2*g2^2*m*n*Pi^6)/
     6561 - (5194313*g1^3*g2^2*m*n*Pi^6)/
     688905 - (70435*g1*g2^3*m*n*Pi^6)/
     183708 + (22221049*g1^2*g2^3*m*n*Pi^6)/
     2755620 + (82855*g2^4*m*n*Pi^6)/
     734832 - (1833389*g1*g2^4*m*n*Pi^6)/
     393660 + (923311*g2^5*m*n*Pi^6)/816480 - (1375*g1^4*m^2*n*Pi^6)/
     45927 + (73768*g1^5*m^2*n*Pi^6)/
     229635 + (4985*g1^3*g2*m^2*n*Pi^6)/
     45927 - (105641*g1^4*g2*m^2*n*Pi^6)/
     76545 - (8210*g1^2*g2^2*m^2*n*Pi^6)/
     45927 + (2034163*g1^3*g2^2*m^2*n*Pi^6)/
     688905 + (25805*g1*g2^3*m^2*n*Pi^6)/
     183708 - (9469819*g1^2*g2^3*m^2*n*Pi^6)/
     2755620 - (31685*g2^4*m^2*n*Pi^6)/
     734832 + (5777837*g1*g2^4*m^2*n*Pi^6)/
     2755620 - (5824793*g2^5*m^2*n*Pi^6)/
     11022480 - (100*g1^3*g2*m^3*n*Pi^6)/
     45927 + (1123*g1^4*g2*m^3*n*Pi^6)/
     17010 + (290*g1^2*g2^2*m^3*n*Pi^6)/
     45927 - (54346*g1^3*g2^2*m^3*n*Pi^6)/
     229635 - (305*g1*g2^3*m^3*n*Pi^6)/
     45927 + (983779*g1^2*g2^3*m^3*n*Pi^6)/
     2755620 + (445*g2^4*m^3*n*Pi^6)/
     183708 - (58771*g1*g2^4*m^3*n*Pi^6)/
     229635 + (226849*g2^5*m^3*n*Pi^6)/
     3149280 + (94*g1^3*g2^2*m^4*n*Pi^6)/
     25515 - (28811*g1^2*g2^3*m^4*n*Pi^6)/
     2755620 + (7222*g1*g2^4*m^4*n*Pi^6)/
     688905 - (4007*g2^5*m^4*n*Pi^6)/1102248 - (640*g1^3*g2*n^2*Pi^6)/
     15309 + (12323*g1^4*g2*n^2*Pi^6)/
     25515 + (4385*g1^2*g2^2*n^2*Pi^6)/
     45927 - (976754*g1^3*g2^2*n^2*Pi^6)/
     688905 - (15305*g1*g2^3*n^2*Pi^6)/
     183708 + (36013*g1^2*g2^3*n^2*Pi^6)/19683 + (1625*g2^4*n^2*Pi^6)/
     61236 - (3199811*g1*g2^4*n^2*Pi^6)/
     2755620 + (819467*g2^5*n^2*Pi^6)/
     2755620 - (1375*g1^4*m*n^2*Pi^6)/45927 + (73768*g1^5*m*n^2*Pi^6)/
     229635 + (4985*g1^3*g2*m*n^2*Pi^6)/
     45927 - (105641*g1^4*g2*m*n^2*Pi^6)/
     76545 - (8210*g1^2*g2^2*m*n^2*Pi^6)/
     45927 + (2034163*g1^3*g2^2*m*n^2*Pi^6)/
     688905 + (25805*g1*g2^3*m*n^2*Pi^6)/
     183708 - (9469819*g1^2*g2^3*m*n^2*Pi^6)/
     2755620 - (31685*g2^4*m*n^2*Pi^6)/
     734832 + (5777837*g1*g2^4*m*n^2*Pi^6)/
     2755620 - (5824793*g2^5*m*n^2*Pi^6)/
     11022480 + (475*g1^4*m^2*n^2*Pi^6)/
     15309 - (2998*g1^5*m^2*n^2*Pi^6)/
     8505 - (295*g1^5*m^2*n^2*Pi^6)/(45927*g2) + (44062*g1^6*m^2*n^2*
       Pi^6)/(688905*g2) - (3265*g1^3*g2*m^2*n^2*Pi^6)/
     45927 + (45547*g1^4*g2*m^2*n^2*Pi^6)/
     43740 + (4135*g1^2*g2^2*m^2*n^2*Pi^6)/
     45927 - (1259519*g1^3*g2^2*m^2*n^2*Pi^6)/
     688905 - (2845*g1*g2^3*m^2*n^2*Pi^6)/
     45927 + (442921*g1^2*g2^3*m^2*n^2*Pi^6)/
     229635 + (13165*g2^4*m^2*n^2*Pi^6)/
     734832 - (4128497*g1*g2^4*m^2*n^2*Pi^6)/
     3674160 + (218287*g2^5*m^2*n^2*Pi^6)/
     787320 - (50*g1^4*m^3*n^2*Pi^6)/45927 + (7178*g1^5*m^3*n^2*Pi^6)/
     229635 + (200*g1^3*g2*m^3*n^2*Pi^6)/
     45927 - (15023*g1^4*g2*m^3*n^2*Pi^6)/
     102060 - (310*g1^2*g2^2*m^3*n^2*Pi^6)/
     45927 + (70102*g1^3*g2^2*m^3*n^2*Pi^6)/
     229635 + (220*g1*g2^3*m^3*n^2*Pi^6)/
     45927 - (468469*g1^2*g2^3*m^3*n^2*Pi^6)/
     1377810 - (35*g2^4*m^3*n^2*Pi^6)/
     26244 + (442459*g1*g2^4*m^3*n^2*Pi^6)/
     2204496 - (36431*g2^5*m^3*n^2*Pi^6)/
     734832 + (232*g1^4*g2*m^4*n^2*Pi^6)/
     76545 - (2732*g1^3*g2^2*m^4*n^2*Pi^6)/
     229635 + (9977*g1^2*g2^3*m^4*n^2*Pi^6)/
     551124 - (4961*g1*g2^4*m^4*n^2*Pi^6)/
     393660 + (9343*g2^5*m^4*n^2*Pi^6)/
     2755620 - (80*g1^2*g2^2*n^3*Pi^6)/
     45927 + (5396*g1^3*g2^2*n^3*Pi^6)/98415 + (5*g1*g2^3*n^3*Pi^6)/
     1701 - (178987*g1^2*g2^3*n^3*Pi^6)/1377810 - (20*g2^4*n^3*Pi^6)/
     15309 + (310711*g1*g2^4*n^3*Pi^6)/
     2755620 - (42877*g2^5*n^3*Pi^6)/
     1224720 - (100*g1^3*g2*m*n^3*Pi^6)/
     45927 + (1123*g1^4*g2*m*n^3*Pi^6)/
     17010 + (290*g1^2*g2^2*m*n^3*Pi^6)/
     45927 - (54346*g1^3*g2^2*m*n^3*Pi^6)/
     229635 - (305*g1*g2^3*m*n^3*Pi^6)/
     45927 + (983779*g1^2*g2^3*m*n^3*Pi^6)/
     2755620 + (445*g2^4*m*n^3*Pi^6)/
     183708 - (58771*g1*g2^4*m*n^3*Pi^6)/
     229635 + (226849*g2^5*m*n^3*Pi^6)/
     3149280 - (50*g1^4*m^2*n^3*Pi^6)/
     45927 + (7178*g1^5*m^2*n^3*Pi^6)/
     229635 + (200*g1^3*g2*m^2*n^3*Pi^6)/
     45927 - (15023*g1^4*g2*m^2*n^3*Pi^6)/
     102060 - (310*g1^2*g2^2*m^2*n^3*Pi^6)/
     45927 + (70102*g1^3*g2^2*m^2*n^3*Pi^6)/
     229635 + (220*g1*g2^3*m^2*n^3*Pi^6)/
     45927 - (468469*g1^2*g2^3*m^2*n^3*Pi^6)/
     1377810 - (35*g2^4*m^2*n^3*Pi^6)/
     26244 + (442459*g1*g2^4*m^2*n^3*Pi^6)/
     2204496 - (36431*g2^5*m^2*n^3*Pi^6)/
     734832 + (50*g1^4*m^3*n^3*Pi^6)/45927 - (7463*g1^5*m^3*n^3*Pi^6)/
     229635 - (10*g1^5*m^3*n^3*Pi^6)/(45927*g2) + (3874*g1^6*m^3*n^3*
       Pi^6)/(688905*g2) - (100*g1^3*g2*m^3*n^3*Pi^6)/
     45927 + (6686*g1^4*g2*m^3*n^3*Pi^6)/
     76545 + (100*g1^2*g2^2*m^3*n^3*Pi^6)/
     45927 - (93647*g1^3*g2^2*m^3*n^3*Pi^6)/
     688905 - (50*g1*g2^3*m^3*n^3*Pi^6)/
     45927 + (115537*g1^2*g2^3*m^3*n^3*Pi^6)/
     918540 + (10*g2^4*m^3*n^3*Pi^6)/
     45927 - (708551*g1*g2^4*m^3*n^3*Pi^6)/
     11022480 + (6857*g2^5*m^3*n^3*Pi^6)/
     489888 + (19*g1^5*m^4*n^3*Pi^6)/
     15309 - (1889*g1^4*g2*m^4*n^3*Pi^6)/
     306180 + (2869*g1^3*g2^2*m^4*n^3*Pi^6)/
     229635 - (73*g1^2*g2^3*m^4*n^3*Pi^6)/
     5670 + (3721*g1*g2^4*m^4*n^3*Pi^6)/
     551124 - (1987*g2^5*m^4*n^3*Pi^6)/
     1377810 + (263*g1^2*g2^3*n^4*Pi^6)/
     137781 - (895*g1*g2^4*n^4*Pi^6)/275562 + (379*g2^5*n^4*Pi^6)/
     262440 + (94*g1^3*g2^2*m*n^4*Pi^6)/
     25515 - (28811*g1^2*g2^3*m*n^4*Pi^6)/
     2755620 + (7222*g1*g2^4*m*n^4*Pi^6)/
     688905 - (4007*g2^5*m*n^4*Pi^6)/
     1102248 + (232*g1^4*g2*m^2*n^4*Pi^6)/
     76545 - (2732*g1^3*g2^2*m^2*n^4*Pi^6)/
     229635 + (9977*g1^2*g2^3*m^2*n^4*Pi^6)/
     551124 - (4961*g1*g2^4*m^2*n^4*Pi^6)/
     393660 + (9343*g2^5*m^2*n^4*Pi^6)/
     2755620 + (19*g1^5*m^3*n^4*Pi^6)/
     15309 - (1889*g1^4*g2*m^3*n^4*Pi^6)/
     306180 + (2869*g1^3*g2^2*m^3*n^4*Pi^6)/
     229635 - (73*g1^2*g2^3*m^3*n^4*Pi^6)/
     5670 + (3721*g1*g2^4*m^3*n^4*Pi^6)/
     551124 - (1987*g2^5*m^3*n^4*Pi^6)/
     1377810 - (19*g1^5*m^4*n^4*Pi^6)/
     15309 + (19*g1^6*m^4*n^4*Pi^6)/(91854*g2) + (961*g1^4*g2*m^4*n^4*
       Pi^6)/306180 - (983*g1^3*g2^2*m^4*n^4*Pi^6)/
     229635 + (254*g1^2*g2^3*m^4*n^4*Pi^6)/
     76545 - (106*g1*g2^4*m^4*n^4*Pi^6)/
     76545 + (223*g2^5*m^4*n^4*Pi^6)/918540 - (542569*g1^5*Pi^8)/
     3189375 + (542569*g1^6*Pi^8)/(9568125*g2) + (162977*g1^4*g2*
       Pi^8)/364500 - (530191*g1^3*g2^2*Pi^8)/
     765450 + (33542317*g1^2*g2^3*Pi^8)/
     51030000 - (18012053*g1*g2^4*Pi^8)/
     51030000 + (10052999*g2^5*Pi^8)/122472000 + (542569*g1^5*m*Pi^8)/
     3189375 - (1384273*g1^4*g2*m*Pi^8)/
     2551500 + (369277*g1^3*g2^2*m*Pi^8)/
     382725 - (8493371*g1^2*g2^3*m*Pi^8)/
     8505000 + (28842803*g1*g2^4*m*Pi^8)/
     51030000 - (83157467*g2^5*m*Pi^8)/
     612360000 + (121717*g1^4*g2*m^2*Pi^8)/
     1275750 - (1078949*g1^3*g2^2*m^2*Pi^8)/
     3827250 + (6211693*g1^2*g2^3*m^2*Pi^8)/
     17010000 - (212489*g1*g2^4*m^2*Pi^8)/
     911250 + (18420527*g2^5*m^2*Pi^8)/
     306180000 + (2063*g1^3*g2^2*m^3*Pi^8)/
     212625 - (121717*g1^2*g2^3*m^3*Pi^8)/
     5103000 + (76331*g1*g2^4*m^3*Pi^8)/
     3645000 - (658097*g2^5*m^3*Pi^8)/
     102060000 + (542569*g1^5*n*Pi^8)/
     3189375 - (1384273*g1^4*g2*n*Pi^8)/
     2551500 + (369277*g1^3*g2^2*n*Pi^8)/
     382725 - (8493371*g1^2*g2^3*n*Pi^8)/
     8505000 + (28842803*g1*g2^4*n*Pi^8)/
     51030000 - (83157467*g2^5*n*Pi^8)/
     612360000 - (295009*g1^5*m*n*Pi^8)/
     1275750 + (466238*g1^6*m*n*Pi^8)/(9568125*g2) + (162977*g1^4*g2*
       m*n*Pi^8)/204120 - (5741329*g1^3*g2^2*m*n*Pi^8)/
     3827250 + (82229117*g1^2*g2^3*m*n*Pi^8)/
     51030000 - (10605883*g1*g2^4*m*n*Pi^8)/
     11340000 + (279893399*g2^5*m*n*Pi^8)/
     1224720000 + (2063*g1^5*m^2*n*Pi^8)/
     33750 - (1359517*g1^4*g2*m^2*n*Pi^8)/
     5103000 + (1099579*g1^3*g2^2*m^2*n*Pi^8)/
     1913625 - (17182727*g1^2*g2^3*m^2*n*Pi^8)/
     25515000 + (14075849*g1*g2^4*m^2*n*Pi^8)/
     34020000 - (128506333*g2^5*m^2*n*Pi^8)/
     1224720000 + (26819*g1^4*g2*m^3*n*Pi^8)/
     2551500 - (150599*g1^3*g2^2*m^3*n*Pi^8)/
     3827250 + (3096563*g1^2*g2^3*m^3*n*Pi^8)/
     51030000 - (2230103*g1*g2^4*m^3*n*Pi^8)/
     51030000 + (138221*g2^5*m^3*n*Pi^8)/
     11340000 + (121717*g1^4*g2*n^2*Pi^8)/
     1275750 - (1078949*g1^3*g2^2*n^2*Pi^8)/
     3827250 + (6211693*g1^2*g2^3*n^2*Pi^8)/
     17010000 - (212489*g1*g2^4*n^2*Pi^8)/
     911250 + (18420527*g2^5*n^2*Pi^8)/
     306180000 + (2063*g1^5*m*n^2*Pi^8)/
     33750 - (1359517*g1^4*g2*m*n^2*Pi^8)/
     5103000 + (1099579*g1^3*g2^2*m*n^2*Pi^8)/
     1913625 - (17182727*g1^2*g2^3*m*n^2*Pi^8)/
     25515000 + (14075849*g1*g2^4*m*n^2*Pi^8)/
     34020000 - (128506333*g2^5*m*n^2*Pi^8)/
     1224720000 - (59827*g1^5*m^2*n^2*Pi^8)/
     911250 + (63953*g1^6*m^2*n^2*Pi^8)/(5467500*g2) + (493057*g1^4*
       g2*m^2*n^2*Pi^8)/2551500 - (1297627*g1^3*g2^2*m^2*n^2*Pi^8)/
     3827250 + (9157657*g1^2*g2^3*m^2*n^2*Pi^8)/
     25515000 - (7131791*g1*g2^4*m^2*n^2*Pi^8)/
     34020000 + (15845903*g2^5*m^2*n^2*Pi^8)/
     306180000 + (2063*g1^5*m^3*n^2*Pi^8)/
     455625 - (22693*g1^4*g2*m^3*n^2*Pi^8)/
     1020600 + (88709*g1^3*g2^2*m^3*n^2*Pi^8)/
     1913625 - (369277*g1^2*g2^3*m^3*n^2*Pi^8)/
     7290000 + (1483297*g1*g2^4*m^3*n^2*Pi^8)/
     51030000 - (951043*g2^5*m^3*n^2*Pi^8)/
     136080000 + (2063*g1^3*g2^2*n^3*Pi^8)/
     212625 - (121717*g1^2*g2^3*n^3*Pi^8)/
     5103000 + (76331*g1*g2^4*n^3*Pi^8)/
     3645000 - (658097*g2^5*n^3*Pi^8)/
     102060000 + (26819*g1^4*g2*m*n^3*Pi^8)/
     2551500 - (150599*g1^3*g2^2*m*n^3*Pi^8)/
     3827250 + (3096563*g1^2*g2^3*m*n^3*Pi^8)/
     51030000 - (2230103*g1*g2^4*m*n^3*Pi^8)/
     51030000 + (138221*g2^5*m*n^3*Pi^8)/
     11340000 + (2063*g1^5*m^2*n^3*Pi^8)/
     455625 - (22693*g1^4*g2*m^2*n^3*Pi^8)/
     1020600 + (88709*g1^3*g2^2*m^2*n^3*Pi^8)/
     1913625 - (369277*g1^2*g2^3*m^2*n^3*Pi^8)/
     7290000 + (1483297*g1*g2^4*m^2*n^3*Pi^8)/
     51030000 - (951043*g2^5*m^2*n^3*Pi^8)/
     136080000 - (2063*g1^5*m^3*n^3*Pi^8)/
     455625 + (2063*g1^6*m^3*n^3*Pi^8)/(2733750*g2) + (59827*g1^4*g2*
       m^3*n^3*Pi^8)/5103000 - (63953*g1^3*g2^2*m^3*n^3*Pi^8)/
     3827250 + (39197*g1^2*g2^3*m^3*n^3*Pi^8)/
     2835000 - (26819*g1*g2^4*m^3*n^3*Pi^8)/
     4252500 + (509561*g2^5*m^3*n^3*Pi^8)/408240000 + (8416*g1^5*Z35)/
     75 - (8416*g1^6*Z35)/(225*g2) - (4424*g1^4*g2*Z35)/
     15 + (4112*g1^3*g2^2*Z35)/9 - (32518*g1^2*g2^3*Z35)/
     75 + (17462*g1*g2^4*Z35)/75 - (4873*g2^5*Z35)/
     90 - (8416*g1^5*m*Z35)/75 + (5368*g1^4*g2*m*Z35)/
     15 - (5728*g1^3*g2^2*m*Z35)/9 + (16468*g1^2*g2^3*m*Z35)/
     25 - (27962*g1*g2^4*m*Z35)/75 + (40309*g2^5*m*Z35)/
     450 - (944*g1^4*g2*m^2*Z35)/15 + (8368*g1^3*g2^2*m^2*Z35)/
     45 - (6022*g1^2*g2^3*m^2*Z35)/25 + (11536*g1*g2^4*m^2*Z35)/
     75 - (8929*g2^5*m^2*Z35)/225 - (32*g1^3*g2^2*m^3*Z35)/
     5 + (236*g1^2*g2^3*m^3*Z35)/15 - (1036*g1*g2^4*m^3*Z35)/
     75 + (319*g2^5*m^3*Z35)/75 - (8416*g1^5*n*Z35)/
     75 + (5368*g1^4*g2*n*Z35)/15 - (5728*g1^3*g2^2*n*Z35)/
     9 + (16468*g1^2*g2^3*n*Z35)/25 - (27962*g1*g2^4*n*Z35)/
     75 + (40309*g2^5*n*Z35)/450 + (2288*g1^5*m*n*Z35)/
     15 - (7232*g1^6*m*n*Z35)/(225*g2) - (1580*g1^4*g2*m*n*Z35)/
     3 + (44528*g1^3*g2^2*m*n*Z35)/45 - (79718*g1^2*g2^3*m*n*Z35)/
     75 + (15423*g1*g2^4*m*n*Z35)/25 - (135673*g2^5*m*n*Z35)/
     900 - (1008*g1^5*m^2*n*Z35)/25 + (2636*g1^4*g2*m^2*n*Z35)/
     15 - (17056*g1^3*g2^2*m^2*n*Z35)/
     45 + (33316*g1^2*g2^3*m^2*n*Z35)/75 - (6823*g1*g2^4*m^2*n*Z35)/
     25 + (62291*g2^5*m^2*n*Z35)/900 - (104*g1^4*g2*m^3*n*Z35)/
     15 + (1168*g1^3*g2^2*m^3*n*Z35)/45 - (3002*g1^2*g2^3*m^3*n*Z35)/
     75 + (2162*g1*g2^4*m^3*n*Z35)/75 - (201*g2^5*m^3*n*Z35)/
     25 - (944*g1^4*g2*n^2*Z35)/15 + (8368*g1^3*g2^2*n^2*Z35)/
     45 - (6022*g1^2*g2^3*n^2*Z35)/25 + (11536*g1*g2^4*n^2*Z35)/
     75 - (8929*g2^5*n^2*Z35)/225 - (1008*g1^5*m*n^2*Z35)/
     25 + (2636*g1^4*g2*m*n^2*Z35)/15 - (17056*g1^3*g2^2*m*n^2*Z35)/
     45 + (33316*g1^2*g2^3*m*n^2*Z35)/75 - (6823*g1*g2^4*m*n^2*Z35)/
     25 + (62291*g2^5*m*n^2*Z35)/900 + (3248*g1^5*m^2*n^2*Z35)/
     75 - (1736*g1^6*m^2*n^2*Z35)/(225*g2) - (1912*g1^4*g2*m^2*n^2*
       Z35)/15 + (10064*g1^3*g2^2*m^2*n^2*Z35)/
     45 - (17756*g1^2*g2^3*m^2*n^2*Z35)/
     75 + (3457*g1*g2^4*m^2*n^2*Z35)/25 - (7681*g2^5*m^2*n^2*Z35)/
     225 - (224*g1^5*m^3*n^2*Z35)/75 + (44*g1^4*g2*m^3*n^2*Z35)/
     3 - (1376*g1^3*g2^2*m^3*n^2*Z35)/
     45 + (2506*g1^2*g2^3*m^3*n^2*Z35)/
     75 - (1438*g1*g2^4*m^3*n^2*Z35)/75 + (461*g2^5*m^3*n^2*Z35)/
     100 - (32*g1^3*g2^2*n^3*Z35)/5 + (236*g1^2*g2^3*n^3*Z35)/
     15 - (1036*g1*g2^4*n^3*Z35)/75 + (319*g2^5*n^3*Z35)/
     75 - (104*g1^4*g2*m*n^3*Z35)/15 + (1168*g1^3*g2^2*m*n^3*Z35)/
     45 - (3002*g1^2*g2^3*m*n^3*Z35)/75 + (2162*g1*g2^4*m*n^3*Z35)/
     75 - (201*g2^5*m*n^3*Z35)/25 - (224*g1^5*m^2*n^3*Z35)/
     75 + (44*g1^4*g2*m^2*n^3*Z35)/3 - (1376*g1^3*g2^2*m^2*n^3*Z35)/
     45 + (2506*g1^2*g2^3*m^2*n^3*Z35)/
     75 - (1438*g1*g2^4*m^2*n^3*Z35)/75 + (461*g2^5*m^2*n^3*Z35)/
     100 + (224*g1^5*m^3*n^3*Z35)/
     75 - (112*g1^6*m^3*n^3*Z35)/(225*g2) - (116*g1^4*g2*m^3*n^3*Z35)/
     15 + (496*g1^3*g2^2*m^3*n^3*Z35)/
     45 - (228*g1^2*g2^3*m^3*n^3*Z35)/25 + (104*g1*g2^4*m^3*n^3*Z35)/
     25 - (247*g2^5*m^3*n^3*Z35)/300 - (272*g1^3*Zeta[3])/
     81 + (6635*g1^4*Zeta[3])/81 - (1124642*g1^5*Zeta[3])/
     1215 + (136*g1^4*Zeta[3])/(81*g2) - (2654*g1^5*Zeta[3])/(81*
       g2) + (1124642*g1^6*Zeta[3])/(3645*g2) + (164*g1^2*g2*Zeta[3])/
     27 - (44681*g1^3*g2*Zeta[3])/243 + (5947771*g1^4*g2*Zeta[3])/
     2430 - (428*g1*g2^2*Zeta[3])/81 + (109309*g1^2*g2^2*Zeta[3])/
     486 - (13967339*g1^3*g2^2*Zeta[3])/3645 + (91*g2^3*Zeta[3])/
     54 - (95171*g1*g2^3*Zeta[3])/648 + (21051011*g1^2*g2^3*Zeta[3])/
     5832 + (156293*g2^4*Zeta[3])/3888 - (3677149*g1*g2^4*Zeta[3])/
     1944 + (49661359*g2^5*Zeta[3])/116640 + (272*g1^3*m*Zeta[3])/
     81 - (6635*g1^4*m*Zeta[3])/81 + (1124642*g1^5*m*Zeta[3])/
     1215 - (184*g1^2*g2*m*Zeta[3])/27 + (52198*g1^3*g2*m*Zeta[3])/
     243 - (7191293*g1^4*g2*m*Zeta[3])/2430 + (164*g1*g2^2*m*Zeta[3])/
     27 - (141055*g1^2*g2^2*m*Zeta[3])/
     486 + (141134*g1^3*g2^2*m*Zeta[3])/27 - (158*g2^3*m*Zeta[3])/
     81 + (97795*g1*g2^3*m*Zeta[3])/
     486 - (15531199*g1^2*g2^3*m*Zeta[3])/
     2916 - (73867*g2^4*m*Zeta[3])/
     1296 + (86094493*g1*g2^4*m*Zeta[3])/
     29160 - (80893919*g2^5*m*Zeta[3])/
     116640 + (20*g1^2*g2*m^2*Zeta[3])/
     27 - (7517*g1^3*g2*m^2*Zeta[3])/
     243 + (621761*g1^4*g2*m^2*Zeta[3])/
     1215 - (26*g1*g2^2*m^2*Zeta[3])/
     27 + (16666*g1^2*g2^2*m^2*Zeta[3])/
     243 - (1792384*g1^3*g2^2*m^2*Zeta[3])/
     1215 + (34*g2^3*m^2*Zeta[3])/81 - (6425*g1*g2^3*m^2*Zeta[3])/
     108 + (1234813*g1^2*g2^3*m^2*Zeta[3])/
     648 + (12317*g2^4*m^2*Zeta[3])/
     648 - (7140061*g1*g2^4*m^2*Zeta[3])/
     5832 + (1374407*g2^5*m^2*Zeta[3])/
     4320 + (14*g1*g2^2*m^3*Zeta[3])/81 - (793*g1^2*g2^2*m^3*Zeta[3])/
     243 + (291401*g1^3*g2^2*m^3*Zeta[3])/
     3645 - (25*g2^3*m^3*Zeta[3])/162 + (3355*g1*g2^3*m^3*Zeta[3])/
     648 - (555121*g1^2*g2^3*m^3*Zeta[3])/
     2916 - (8741*g2^4*m^3*Zeta[3])/
     3888 + (966713*g1*g2^4*m^3*Zeta[3])/
     5832 - (6004843*g2^5*m^3*Zeta[3])/
     116640 - (41*g1*g2^3*m^4*Zeta[3])/
     972 + (1039*g1^2*g2^3*m^4*Zeta[3])/729 + (49*g2^4*m^4*Zeta[3])/
     1296 - (7807*g1*g2^4*m^4*Zeta[3])/
     3240 + (25489*g2^5*m^4*Zeta[3])/23328 - (17*g1*g2^4*m^5*Zeta[3])/
     1944 + (323*g2^5*m^5*Zeta[3])/38880 + (272*g1^3*n*Zeta[3])/
     81 - (6635*g1^4*n*Zeta[3])/81 + (1124642*g1^5*n*Zeta[3])/
     1215 - (184*g1^2*g2*n*Zeta[3])/27 + (52198*g1^3*g2*n*Zeta[3])/
     243 - (7191293*g1^4*g2*n*Zeta[3])/2430 + (164*g1*g2^2*n*Zeta[3])/
     27 - (141055*g1^2*g2^2*n*Zeta[3])/
     486 + (141134*g1^3*g2^2*n*Zeta[3])/27 - (158*g2^3*n*Zeta[3])/
     81 + (97795*g1*g2^3*n*Zeta[3])/
     486 - (15531199*g1^2*g2^3*n*Zeta[3])/
     2916 - (73867*g2^4*n*Zeta[3])/
     1296 + (86094493*g1*g2^4*n*Zeta[3])/
     29160 - (80893919*g2^5*n*Zeta[3])/
     116640 - (104*g1^3*m*n*Zeta[3])/27 + (8345*g1^4*m*n*Zeta[3])/
     81 - (1542478*g1^5*m*n*Zeta[3])/
     1215 + (88*g1^4*m*n*Zeta[3])/(81*g2) - (2011*g1^5*m*n*
       Zeta[3])/(81*g2) + (326719*g1^6*m*n*Zeta[3])/(1215*g2) + (212*
       g1^2*g2*m*n*Zeta[3])/27 - (46231*g1^3*g2*m*n*Zeta[3])/
     162 + (15751103*g1^4*g2*m*n*Zeta[3])/
     3645 - (568*g1*g2^2*m*n*Zeta[3])/
     81 + (97517*g1^2*g2^2*m*n*Zeta[3])/
     243 - (19420253*g1^3*g2^2*m*n*Zeta[3])/
     2430 + (373*g2^3*m*n*Zeta[3])/162 - (370727*g1*g2^3*m*n*Zeta[3])/
     1296 + (98493673*g1^2*g2^3*m*n*Zeta[3])/
     11664 + (106891*g2^4*m*n*Zeta[3])/
     1296 - (14060113*g1*g2^4*m*n*Zeta[3])/
     2916 + (3006743*g2^5*m*n*Zeta[3])/2592 + (40*g1^3*m^2*n*Zeta[3])/
     81 - (190*g1^4*m^2*n*Zeta[3])/9 + (417836*g1^5*m^2*n*Zeta[3])/
     1215 - (34*g1^2*g2*m^2*n*Zeta[3])/
     27 + (4033*g1^3*g2*m^2*n*Zeta[3])/
     54 - (1059746*g1^4*g2*m^2*n*Zeta[3])/
     729 + (113*g1*g2^2*m^2*n*Zeta[3])/
     81 - (29756*g1^2*g2^2*m^2*n*Zeta[3])/
     243 + (4513139*g1^3*g2^2*m^2*n*Zeta[3])/
     1458 - (49*g2^3*m^2*n*Zeta[3])/
     81 + (187597*g1*g2^3*m^2*n*Zeta[3])/
     1944 - (105438511*g1^2*g2^3*m^2*n*Zeta[3])/
     29160 - (3211*g2^4*m^2*n*Zeta[3])/
     108 + (64838123*g1*g2^4*m^2*n*Zeta[3])/
     29160 - (1220671*g2^5*m^2*n*Zeta[3])/
     2160 + (2*g1^2*g2*m^3*n*Zeta[3])/
     9 - (1000*g1^3*g2*m^3*n*Zeta[3])/
     243 + (669133*g1^4*g2*m^3*n*Zeta[3])/
     7290 - (37*g1*g2^2*m^3*n*Zeta[3])/
     81 + (413*g1^2*g2^2*m^3*n*Zeta[3])/
     36 - (2430407*g1^3*g2^2*m^3*n*Zeta[3])/
     7290 + (41*g2^3*m^3*n*Zeta[3])/
     162 - (7675*g1*g2^3*m^3*n*Zeta[3])/
     648 + (9823217*g1^2*g2^3*m^3*n*Zeta[3])/
     19440 + (2813*g2^4*m^3*n*Zeta[3])/
     648 - (10551173*g1*g2^4*m^3*n*Zeta[3])/
     29160 + (11815079*g2^5*m^3*n*Zeta[3])/
     116640 - (85*g1^2*g2^2*m^4*n*Zeta[3])/
     972 + (19291*g1^3*g2^2*m^4*n*Zeta[3])/
     7290 + (677*g1*g2^3*m^4*n*Zeta[3])/
     3888 - (436249*g1^2*g2^3*m^4*n*Zeta[3])/
     58320 - (59*g2^4*m^4*n*Zeta[3])/
     648 + (24319*g1*g2^4*m^4*n*Zeta[3])/
     3240 - (2129*g2^5*m^4*n*Zeta[3])/
     810 - (17*g1^2*g2^3*m^5*n*Zeta[3])/
     1296 + (34*g1*g2^4*m^5*n*Zeta[3])/
     1215 - (119*g2^5*m^5*n*Zeta[3])/7776 + (20*g1^2*g2*n^2*Zeta[3])/
     27 - (7517*g1^3*g2*n^2*Zeta[3])/
     243 + (621761*g1^4*g2*n^2*Zeta[3])/
     1215 - (26*g1*g2^2*n^2*Zeta[3])/
     27 + (16666*g1^2*g2^2*n^2*Zeta[3])/
     243 - (1792384*g1^3*g2^2*n^2*Zeta[3])/
     1215 + (34*g2^3*n^2*Zeta[3])/81 - (6425*g1*g2^3*n^2*Zeta[3])/
     108 + (1234813*g1^2*g2^3*n^2*Zeta[3])/
     648 + (12317*g2^4*n^2*Zeta[3])/
     648 - (7140061*g1*g2^4*n^2*Zeta[3])/
     5832 + (1374407*g2^5*n^2*Zeta[3])/4320 + (40*g1^3*m*n^2*Zeta[3])/
     81 - (190*g1^4*m*n^2*Zeta[3])/9 + (417836*g1^5*m*n^2*Zeta[3])/
     1215 - (34*g1^2*g2*m*n^2*Zeta[3])/
     27 + (4033*g1^3*g2*m*n^2*Zeta[3])/
     54 - (1059746*g1^4*g2*m*n^2*Zeta[3])/
     729 + (113*g1*g2^2*m*n^2*Zeta[3])/
     81 - (29756*g1^2*g2^2*m*n^2*Zeta[3])/
     243 + (4513139*g1^3*g2^2*m*n^2*Zeta[3])/
     1458 - (49*g2^3*m*n^2*Zeta[3])/
     81 + (187597*g1*g2^3*m*n^2*Zeta[3])/
     1944 - (105438511*g1^2*g2^3*m*n^2*Zeta[3])/
     29160 - (3211*g2^4*m*n^2*Zeta[3])/
     108 + (64838123*g1*g2^4*m*n^2*Zeta[3])/
     29160 - (1220671*g2^5*m*n^2*Zeta[3])/
     2160 - (52*g1^3*m^2*n^2*Zeta[3])/
     81 + (11435*g1^4*m^2*n^2*Zeta[3])/
     486 - (940441*g1^5*m^2*n^2*Zeta[3])/
     2430 + (16*g1^4*m^2*n^2*Zeta[3])/(81*g2) - (1261*g1^5*m^2*n^2*
       Zeta[3])/(243*g2) + (104521*g1^6*m^2*n^2*Zeta[3])/(1458*
       g2) + (26*g1^2*g2*m^2*n^2*Zeta[3])/
     27 - (25703*g1^3*g2*m^2*n^2*Zeta[3])/
     486 + (3709799*g1^4*g2*m^2*n^2*Zeta[3])/
     3240 - (70*g1*g2^2*m^2*n^2*Zeta[3])/
     81 + (65749*g1^2*g2^2*m^2*n^2*Zeta[3])/
     972 - (2969441*g1^3*g2^2*m^2*n^2*Zeta[3])/
     1458 + (26*g2^3*m^2*n^2*Zeta[3])/
     81 - (182311*g1*g2^3*m^2*n^2*Zeta[3])/
     3888 + (2106085*g1^2*g2^3*m^2*n^2*Zeta[3])/
     972 + (13189*g2^4*m^2*n^2*Zeta[3])/
     972 - (2729999*g1*g2^4*m^2*n^2*Zeta[3])/
     2160 + (36299887*g2^5*m^2*n^2*Zeta[3])/
     116640 + (4*g1^3*m^3*n^2*Zeta[3])/
     27 - (1175*g1^4*m^3*n^2*Zeta[3])/
     486 + (11641*g1^5*m^3*n^2*Zeta[3])/
     270 - (4*g1^2*g2*m^3*n^2*Zeta[3])/
     9 + (8965*g1^3*g2*m^3*n^2*Zeta[3])/
     972 - (1995581*g1^4*g2*m^3*n^2*Zeta[3])/
     9720 + (35*g1*g2^2*m^3*n^2*Zeta[3])/
     81 - (379*g1^2*g2^2*m^3*n^2*Zeta[3])/
     27 + (1240133*g1^3*g2^2*m^3*n^2*Zeta[3])/
     2916 - (11*g2^3*m^3*n^2*Zeta[3])/
     81 + (2465*g1*g2^3*m^3*n^2*Zeta[3])/
     243 - (9134297*g1^2*g2^3*m^3*n^2*Zeta[3])/
     19440 - (11405*g2^4*m^3*n^2*Zeta[3])/
     3888 + (15977353*g1*g2^4*m^3*n^2*Zeta[3])/
     58320 - (1556737*g2^5*m^3*n^2*Zeta[3])/
     23328 - (85*g1^3*g2*m^4*n^2*Zeta[3])/
     972 + (8266*g1^4*g2*m^4*n^2*Zeta[3])/
     3645 + (85*g1^2*g2^2*m^4*n^2*Zeta[3])/
     324 - (64391*g1^3*g2^2*m^4*n^2*Zeta[3])/
     7290 - (341*g1*g2^3*m^4*n^2*Zeta[3])/
     1296 + (778583*g1^2*g2^3*m^4*n^2*Zeta[3])/
     58320 + (343*g2^4*m^4*n^2*Zeta[3])/
     3888 - (270029*g1*g2^4*m^4*n^2*Zeta[3])/
     29160 + (289207*g2^5*m^4*n^2*Zeta[3])/
     116640 - (17*g1^3*g2^2*m^5*n^2*Zeta[3])/
     972 + (17*g1^2*g2^3*m^5*n^2*Zeta[3])/
     324 - (493*g1*g2^4*m^5*n^2*Zeta[3])/
     9720 + (17*g2^5*m^5*n^2*Zeta[3])/1080 + (14*g1*g2^2*n^3*Zeta[3])/
     81 - (793*g1^2*g2^2*n^3*Zeta[3])/
     243 + (291401*g1^3*g2^2*n^3*Zeta[3])/
     3645 - (25*g2^3*n^3*Zeta[3])/162 + (3355*g1*g2^3*n^3*Zeta[3])/
     648 - (555121*g1^2*g2^3*n^3*Zeta[3])/
     2916 - (8741*g2^4*n^3*Zeta[3])/
     3888 + (966713*g1*g2^4*n^3*Zeta[3])/
     5832 - (6004843*g2^5*n^3*Zeta[3])/
     116640 + (2*g1^2*g2*m*n^3*Zeta[3])/
     9 - (1000*g1^3*g2*m*n^3*Zeta[3])/
     243 + (669133*g1^4*g2*m*n^3*Zeta[3])/
     7290 - (37*g1*g2^2*m*n^3*Zeta[3])/
     81 + (413*g1^2*g2^2*m*n^3*Zeta[3])/
     36 - (2430407*g1^3*g2^2*m*n^3*Zeta[3])/
     7290 + (41*g2^3*m*n^3*Zeta[3])/
     162 - (7675*g1*g2^3*m*n^3*Zeta[3])/
     648 + (9823217*g1^2*g2^3*m*n^3*Zeta[3])/
     19440 + (2813*g2^4*m*n^3*Zeta[3])/
     648 - (10551173*g1*g2^4*m*n^3*Zeta[3])/
     29160 + (11815079*g2^5*m*n^3*Zeta[3])/
     116640 + (4*g1^3*m^2*n^3*Zeta[3])/
     27 - (1175*g1^4*m^2*n^3*Zeta[3])/
     486 + (11641*g1^5*m^2*n^3*Zeta[3])/
     270 - (4*g1^2*g2*m^2*n^3*Zeta[3])/
     9 + (8965*g1^3*g2*m^2*n^3*Zeta[3])/
     972 - (1995581*g1^4*g2*m^2*n^3*Zeta[3])/
     9720 + (35*g1*g2^2*m^2*n^3*Zeta[3])/
     81 - (379*g1^2*g2^2*m^2*n^3*Zeta[3])/
     27 + (1240133*g1^3*g2^2*m^2*n^3*Zeta[3])/
     2916 - (11*g2^3*m^2*n^3*Zeta[3])/
     81 + (2465*g1*g2^3*m^2*n^3*Zeta[3])/
     243 - (9134297*g1^2*g2^3*m^2*n^3*Zeta[3])/
     19440 - (11405*g2^4*m^2*n^3*Zeta[3])/
     3888 + (15977353*g1*g2^4*m^2*n^3*Zeta[3])/
     58320 - (1556737*g2^5*m^2*n^3*Zeta[3])/
     23328 - (4*g1^3*m^3*n^3*Zeta[3])/
     27 + (1595*g1^4*m^3*n^3*Zeta[3])/
     648 - (107071*g1^5*m^3*n^3*Zeta[3])/
     2430 + (g1^4*m^3*n^3*Zeta[3])/(27*g2) - (487*g1^5*m^3*n^3*
       Zeta[3])/(972*g2) + (109373*g1^6*m^3*n^3*Zeta[3])/(14580*
       g2) + (2*g1^2*g2*m^3*n^3*Zeta[3])/
     9 - (5135*g1^3*g2*m^3*n^3*Zeta[3])/
     972 + (12769*g1^4*g2*m^3*n^3*Zeta[3])/
     108 - (4*g1*g2^2*m^3*n^3*Zeta[3])/
     27 + (1480*g1^2*g2^2*m^3*n^3*Zeta[3])/
     243 - (2645647*g1^3*g2^2*m^3*n^3*Zeta[3])/
     14580 + (g2^3*m^3*n^3*Zeta[3])/
     27 - (1775*g1*g2^3*m^3*n^3*Zeta[3])/
     486 + (1202677*g1^2*g2^3*m^3*n^3*Zeta[3])/
     7290 + (191*g2^4*m^3*n^3*Zeta[3])/
     216 - (4854403*g1*g2^4*m^3*n^3*Zeta[3])/
     58320 + (421765*g2^5*m^3*n^3*Zeta[3])/
     23328 - (85*g1^4*m^4*n^3*Zeta[3])/
     1944 + (1151*g1^5*m^4*n^3*Zeta[3])/
     1215 + (85*g1^3*g2*m^4*n^3*Zeta[3])/
     486 - (274073*g1^4*g2*m^4*n^3*Zeta[3])/
     58320 - (85*g1^2*g2^2*m^4*n^3*Zeta[3])/
     324 + (139427*g1^3*g2^2*m^4*n^3*Zeta[3])/
     14580 + (85*g1*g2^3*m^4*n^3*Zeta[3])/
     486 - (32287*g1^2*g2^3*m^4*n^3*Zeta[3])/
     3240 - (85*g2^4*m^4*n^3*Zeta[3])/
     1944 + (154603*g1*g2^4*m^4*n^3*Zeta[3])/
     29160 - (66923*g2^5*m^4*n^3*Zeta[3])/
     58320 - (17*g1^4*g2*m^5*n^3*Zeta[3])/
     1296 + (17*g1^3*g2^2*m^5*n^3*Zeta[3])/
     324 - (17*g1^2*g2^3*m^5*n^3*Zeta[3])/
     216 + (17*g1*g2^4*m^5*n^3*Zeta[3])/
     324 - (17*g2^5*m^5*n^3*Zeta[3])/1296 - (41*g1*g2^3*n^4*Zeta[3])/
     972 + (1039*g1^2*g2^3*n^4*Zeta[3])/729 + (49*g2^4*n^4*Zeta[3])/
     1296 - (7807*g1*g2^4*n^4*Zeta[3])/
     3240 + (25489*g2^5*n^4*Zeta[3])/
     23328 - (85*g1^2*g2^2*m*n^4*Zeta[3])/
     972 + (19291*g1^3*g2^2*m*n^4*Zeta[3])/
     7290 + (677*g1*g2^3*m*n^4*Zeta[3])/
     3888 - (436249*g1^2*g2^3*m*n^4*Zeta[3])/
     58320 - (59*g2^4*m*n^4*Zeta[3])/
     648 + (24319*g1*g2^4*m*n^4*Zeta[3])/
     3240 - (2129*g2^5*m*n^4*Zeta[3])/
     810 - (85*g1^3*g2*m^2*n^4*Zeta[3])/
     972 + (8266*g1^4*g2*m^2*n^4*Zeta[3])/
     3645 + (85*g1^2*g2^2*m^2*n^4*Zeta[3])/
     324 - (64391*g1^3*g2^2*m^2*n^4*Zeta[3])/
     7290 - (341*g1*g2^3*m^2*n^4*Zeta[3])/
     1296 + (778583*g1^2*g2^3*m^2*n^4*Zeta[3])/
     58320 + (343*g2^4*m^2*n^4*Zeta[3])/
     3888 - (270029*g1*g2^4*m^2*n^4*Zeta[3])/
     29160 + (289207*g2^5*m^2*n^4*Zeta[3])/
     116640 - (85*g1^4*m^3*n^4*Zeta[3])/
     1944 + (1151*g1^5*m^3*n^4*Zeta[3])/
     1215 + (85*g1^3*g2*m^3*n^4*Zeta[3])/
     486 - (274073*g1^4*g2*m^3*n^4*Zeta[3])/
     58320 - (85*g1^2*g2^2*m^3*n^4*Zeta[3])/
     324 + (139427*g1^3*g2^2*m^3*n^4*Zeta[3])/
     14580 + (85*g1*g2^3*m^3*n^4*Zeta[3])/
     486 - (32287*g1^2*g2^3*m^3*n^4*Zeta[3])/
     3240 - (85*g2^4*m^3*n^4*Zeta[3])/
     1944 + (154603*g1*g2^4*m^3*n^4*Zeta[3])/
     29160 - (66923*g2^5*m^3*n^4*Zeta[3])/
     58320 + (85*g1^4*m^4*n^4*Zeta[3])/
     1944 - (9157*g1^5*m^4*n^4*Zeta[3])/
     9720 - (17*g1^5*m^4*n^4*Zeta[3])/(1944*g2) + (4553*g1^6*m^4*n^4*
       Zeta[3])/(29160*g2) - (85*g1^3*g2*m^4*n^4*Zeta[3])/
     972 + (140287*g1^4*g2*m^4*n^4*Zeta[3])/
     58320 + (85*g1^2*g2^2*m^4*n^4*Zeta[3])/
     972 - (8077*g1^3*g2^2*m^4*n^4*Zeta[3])/
     2430 - (85*g1*g2^3*m^4*n^4*Zeta[3])/
     1944 + (12721*g1^2*g2^3*m^4*n^4*Zeta[3])/
     4860 + (17*g2^4*m^4*n^4*Zeta[3])/
     1944 - (32417*g1*g2^4*m^4*n^4*Zeta[3])/
     29160 + (11579*g2^5*m^4*n^4*Zeta[3])/
     58320 - (17*g1^5*m^5*n^4*Zeta[3])/
     3240 + (17*g1^4*g2*m^5*n^4*Zeta[3])/
     648 - (17*g1^3*g2^2*m^5*n^4*Zeta[3])/
     324 + (17*g1^2*g2^3*m^5*n^4*Zeta[3])/
     324 - (17*g1*g2^4*m^5*n^4*Zeta[3])/
     648 + (17*g2^5*m^5*n^4*Zeta[3])/3240 - (17*g1*g2^4*n^5*Zeta[3])/
     1944 + (323*g2^5*n^5*Zeta[3])/
     38880 - (17*g1^2*g2^3*m*n^5*Zeta[3])/
     1296 + (34*g1*g2^4*m*n^5*Zeta[3])/
     1215 - (119*g2^5*m*n^5*Zeta[3])/
     7776 - (17*g1^3*g2^2*m^2*n^5*Zeta[3])/
     972 + (17*g1^2*g2^3*m^2*n^5*Zeta[3])/
     324 - (493*g1*g2^4*m^2*n^5*Zeta[3])/
     9720 + (17*g2^5*m^2*n^5*Zeta[3])/
     1080 - (17*g1^4*g2*m^3*n^5*Zeta[3])/
     1296 + (17*g1^3*g2^2*m^3*n^5*Zeta[3])/
     324 - (17*g1^2*g2^3*m^3*n^5*Zeta[3])/
     216 + (17*g1*g2^4*m^3*n^5*Zeta[3])/
     324 - (17*g2^5*m^3*n^5*Zeta[3])/1296 - (17*g1^5*m^4*n^5*Zeta[3])/
     3240 + (17*g1^4*g2*m^4*n^5*Zeta[3])/
     648 - (17*g1^3*g2^2*m^4*n^5*Zeta[3])/
     324 + (17*g1^2*g2^3*m^4*n^5*Zeta[3])/
     324 - (17*g1*g2^4*m^4*n^5*Zeta[3])/
     648 + (17*g2^5*m^4*n^5*Zeta[3])/3240 + (17*g1^5*m^5*n^5*Zeta[3])/
     3240 - (17*g1^6*m^5*n^5*Zeta[3])/(19440*g2) - (17*g1^4*g2*m^5*
       n^5*Zeta[3])/1296 + (17*g1^3*g2^2*m^5*n^5*Zeta[3])/
     972 - (17*g1^2*g2^3*m^5*n^5*Zeta[3])/
     1296 + (17*g1*g2^4*m^5*n^5*Zeta[3])/
     3240 - (17*g2^5*m^5*n^5*Zeta[3])/
     19440 - (11024*g1^5*Pi^4*Zeta[3])/
     6075 + (11024*g1^6*Pi^4*Zeta[3])/(18225*g2) + (89356*g1^4*g2*
       Pi^4*Zeta[3])/18225 - (423736*g1^3*g2^2*Pi^4*Zeta[3])/
     54675 + (15139*g1^2*g2^3*Pi^4*Zeta[3])/
     2025 - (44486*g1*g2^4*Pi^4*Zeta[3])/
     10935 + (41771*g2^5*Pi^4*Zeta[3])/
     43740 + (11024*g1^5*m*Pi^4*Zeta[3])/
     6075 - (106688*g1^4*g2*m*Pi^4*Zeta[3])/
     18225 + (574264*g1^3*g2^2*m*Pi^4*Zeta[3])/
     54675 - (199664*g1^2*g2^3*m*Pi^4*Zeta[3])/
     18225 + (341338*g1*g2^4*m*Pi^4*Zeta[3])/
     54675 - (5498*g2^5*m*Pi^4*Zeta[3])/
     3645 + (17332*g1^4*g2*m^2*Pi^4*Zeta[3])/
     18225 - (31072*g1^3*g2^2*m^2*Pi^4*Zeta[3])/
     10935 + (7493*g1^2*g2^3*m^2*Pi^4*Zeta[3])/
     2025 - (518347*g1*g2^4*m^2*Pi^4*Zeta[3])/
     218700 + (14909*g2^5*m^2*Pi^4*Zeta[3])/
     24300 + (4832*g1^3*g2^2*m^3*Pi^4*Zeta[3])/
     54675 - (1336*g1^2*g2^3*m^3*Pi^4*Zeta[3])/
     6075 + (565*g1*g2^4*m^3*Pi^4*Zeta[3])/
     2916 - (130*g2^5*m^3*Pi^4*Zeta[3])/
     2187 - (16*g1^2*g2^3*m^4*Pi^4*Zeta[3])/
     18225 + (17*g1*g2^4*m^4*Pi^4*Zeta[3])/
     10935 - (13*g2^5*m^4*Pi^4*Zeta[3])/
     18225 + (11024*g1^5*n*Pi^4*Zeta[3])/
     6075 - (106688*g1^4*g2*n*Pi^4*Zeta[3])/
     18225 + (574264*g1^3*g2^2*n*Pi^4*Zeta[3])/
     54675 - (199664*g1^2*g2^3*n*Pi^4*Zeta[3])/
     18225 + (341338*g1*g2^4*n*Pi^4*Zeta[3])/
     54675 - (5498*g2^5*n*Pi^4*Zeta[3])/
     3645 - (8624*g1^5*m*n*Pi^4*Zeta[3])/
     3645 + (26584*g1^6*m*n*Pi^4*Zeta[3])/(54675*g2) + (30014*g1^4*g2*
       m*n*Pi^4*Zeta[3])/3645 - (170224*g1^3*g2^2*m*n*Pi^4*Zeta[3])/
     10935 + (40837*g1^2*g2^3*m*n*Pi^4*Zeta[3])/
     2430 - (178492*g1*g2^4*m*n*Pi^4*Zeta[3])/
     18225 + (210043*g2^5*m*n*Pi^4*Zeta[3])/
     87480 + (10048*g1^5*m^2*n*Pi^4*Zeta[3])/
     18225 - (44864*g1^4*g2*m^2*n*Pi^4*Zeta[3])/
     18225 + (11764*g1^3*g2^2*m^2*n*Pi^4*Zeta[3])/
     2187 - (115706*g1^2*g2^3*m^2*n*Pi^4*Zeta[3])/
     18225 + (285481*g1*g2^4*m^2*n*Pi^4*Zeta[3])/
     72900 - (54431*g2^5*m^2*n*Pi^4*Zeta[3])/
     54675 + (494*g1^4*g2*m^3*n*Pi^4*Zeta[3])/
     6075 - (1144*g1^3*g2^2*m^3*n*Pi^4*Zeta[3])/
     3645 + (6007*g1^2*g2^3*m^3*n*Pi^4*Zeta[3])/
     12150 - (78883*g1*g2^4*m^3*n*Pi^4*Zeta[3])/
     218700 + (8857*g2^5*m^3*n*Pi^4*Zeta[3])/
     87480 - (28*g1^3*g2^2*m^4*n*Pi^4*Zeta[3])/
     18225 + (82*g1^2*g2^3*m^4*n*Pi^4*Zeta[3])/
     18225 - (28*g1*g2^4*m^4*n*Pi^4*Zeta[3])/
     6075 + (59*g2^5*m^4*n*Pi^4*Zeta[3])/
     36450 + (17332*g1^4*g2*n^2*Pi^4*Zeta[3])/
     18225 - (31072*g1^3*g2^2*n^2*Pi^4*Zeta[3])/
     10935 + (7493*g1^2*g2^3*n^2*Pi^4*Zeta[3])/
     2025 - (518347*g1*g2^4*n^2*Pi^4*Zeta[3])/
     218700 + (14909*g2^5*n^2*Pi^4*Zeta[3])/
     24300 + (10048*g1^5*m*n^2*Pi^4*Zeta[3])/
     18225 - (44864*g1^4*g2*m*n^2*Pi^4*Zeta[3])/
     18225 + (11764*g1^3*g2^2*m*n^2*Pi^4*Zeta[3])/
     2187 - (115706*g1^2*g2^3*m*n^2*Pi^4*Zeta[3])/
     18225 + (285481*g1*g2^4*m*n^2*Pi^4*Zeta[3])/
     72900 - (54431*g2^5*m*n^2*Pi^4*Zeta[3])/
     54675 - (10676*g1^5*m^2*n^2*Pi^4*Zeta[3])/
     18225 + (628*g1^6*m^2*n^2*Pi^4*Zeta[3])/(6075*g2) + (30668*g1^4*
       g2*m^2*n^2*Pi^4*Zeta[3])/
     18225 - (17576*g1^3*g2^2*m^2*n^2*Pi^4*Zeta[3])/
     6075 + (18404*g1^2*g2^3*m^2*n^2*Pi^4*Zeta[3])/
     6075 - (57019*g1*g2^4*m^2*n^2*Pi^4*Zeta[3])/
     32400 + (292*g2^5*m^2*n^2*Pi^4*Zeta[3])/
     675 + (628*g1^5*m^3*n^2*Pi^4*Zeta[3])/
     18225 - (3116*g1^4*g2*m^3*n^2*Pi^4*Zeta[3])/
     18225 + (19202*g1^3*g2^2*m^3*n^2*Pi^4*Zeta[3])/
     54675 - (2273*g1^2*g2^3*m^3*n^2*Pi^4*Zeta[3])/
     6075 + (183013*g1*g2^4*m^3*n^2*Pi^4*Zeta[3])/
     874800 - (1799*g2^5*m^3*n^2*Pi^4*Zeta[3])/
     36450 - (4*g1^4*g2*m^4*n^2*Pi^4*Zeta[3])/
     3645 + (242*g1^3*g2^2*m^4*n^2*Pi^4*Zeta[3])/
     54675 - (124*g1^2*g2^3*m^4*n^2*Pi^4*Zeta[3])/
     18225 + (343*g1*g2^4*m^4*n^2*Pi^4*Zeta[3])/
     72900 - (271*g2^5*m^4*n^2*Pi^4*Zeta[3])/
     218700 + (4832*g1^3*g2^2*n^3*Pi^4*Zeta[3])/
     54675 - (1336*g1^2*g2^3*n^3*Pi^4*Zeta[3])/
     6075 + (565*g1*g2^4*n^3*Pi^4*Zeta[3])/
     2916 - (130*g2^5*n^3*Pi^4*Zeta[3])/
     2187 + (494*g1^4*g2*m*n^3*Pi^4*Zeta[3])/
     6075 - (1144*g1^3*g2^2*m*n^3*Pi^4*Zeta[3])/
     3645 + (6007*g1^2*g2^3*m*n^3*Pi^4*Zeta[3])/
     12150 - (78883*g1*g2^4*m*n^3*Pi^4*Zeta[3])/
     218700 + (8857*g2^5*m*n^3*Pi^4*Zeta[3])/
     87480 + (628*g1^5*m^2*n^3*Pi^4*Zeta[3])/
     18225 - (3116*g1^4*g2*m^2*n^3*Pi^4*Zeta[3])/
     18225 + (19202*g1^3*g2^2*m^2*n^3*Pi^4*Zeta[3])/
     54675 - (2273*g1^2*g2^3*m^2*n^3*Pi^4*Zeta[3])/
     6075 + (183013*g1*g2^4*m^2*n^3*Pi^4*Zeta[3])/
     874800 - (1799*g2^5*m^2*n^3*Pi^4*Zeta[3])/
     36450 - (124*g1^5*m^3*n^3*Pi^4*Zeta[3])/
     3645 + (34*g1^6*m^3*n^3*Pi^4*Zeta[3])/(6075*g2) + (1594*g1^4*g2*
       m^3*n^3*Pi^4*Zeta[3])/
     18225 - (2212*g1^3*g2^2*m^3*n^3*Pi^4*Zeta[3])/
     18225 + (1159*g1^2*g2^3*m^3*n^3*Pi^4*Zeta[3])/
     12150 - (35153*g1*g2^4*m^3*n^3*Pi^4*Zeta[3])/
     874800 + (125*g2^5*m^3*n^3*Pi^4*Zeta[3])/
     17496 - (8*g1^5*m^4*n^3*Pi^4*Zeta[3])/
     18225 + (8*g1^4*g2*m^4*n^3*Pi^4*Zeta[3])/
     3645 - (238*g1^3*g2^2*m^4*n^3*Pi^4*Zeta[3])/
     54675 + (26*g1^2*g2^3*m^4*n^3*Pi^4*Zeta[3])/
     6075 - (457*g1*g2^4*m^4*n^3*Pi^4*Zeta[3])/
     218700 + (89*g2^5*m^4*n^3*Pi^4*Zeta[3])/
     218700 - (16*g1^2*g2^3*n^4*Pi^4*Zeta[3])/
     18225 + (17*g1*g2^4*n^4*Pi^4*Zeta[3])/
     10935 - (13*g2^5*n^4*Pi^4*Zeta[3])/
     18225 - (28*g1^3*g2^2*m*n^4*Pi^4*Zeta[3])/
     18225 + (82*g1^2*g2^3*m*n^4*Pi^4*Zeta[3])/
     18225 - (28*g1*g2^4*m*n^4*Pi^4*Zeta[3])/
     6075 + (59*g2^5*m*n^4*Pi^4*Zeta[3])/
     36450 - (4*g1^4*g2*m^2*n^4*Pi^4*Zeta[3])/
     3645 + (242*g1^3*g2^2*m^2*n^4*Pi^4*Zeta[3])/
     54675 - (124*g1^2*g2^3*m^2*n^4*Pi^4*Zeta[3])/
     18225 + (343*g1*g2^4*m^2*n^4*Pi^4*Zeta[3])/
     72900 - (271*g2^5*m^2*n^4*Pi^4*Zeta[3])/
     218700 - (8*g1^5*m^3*n^4*Pi^4*Zeta[3])/
     18225 + (8*g1^4*g2*m^3*n^4*Pi^4*Zeta[3])/
     3645 - (238*g1^3*g2^2*m^3*n^4*Pi^4*Zeta[3])/
     54675 + (26*g1^2*g2^3*m^3*n^4*Pi^4*Zeta[3])/
     6075 - (457*g1*g2^4*m^3*n^4*Pi^4*Zeta[3])/
     218700 + (89*g2^5*m^3*n^4*Pi^4*Zeta[3])/
     218700 + (8*g1^5*m^4*n^4*Pi^4*Zeta[3])/
     18225 - (4*g1^6*m^4*n^4*Pi^4*Zeta[3])/(54675*g2) - (4*g1^4*g2*
       m^4*n^4*Pi^4*Zeta[3])/
     3645 + (16*g1^3*g2^2*m^4*n^4*Pi^4*Zeta[3])/
     10935 - (4*g1^2*g2^3*m^4*n^4*Pi^4*Zeta[3])/
     3645 + (8*g1*g2^4*m^4*n^4*Pi^4*Zeta[3])/
     18225 - (4*g2^5*m^4*n^4*Pi^4*Zeta[3])/
     54675 - (1940*g1^4*Zeta[3]^2)/81 - (106688*g1^5*Zeta[3]^2)/
     405 + (776*g1^5*Zeta[3]^2)/(81*g2) + (106688*g1^6*
       Zeta[3]^2)/(1215*g2) + (4348*g1^3*g2*Zeta[3]^2)/
     81 + (6380*g1^4*g2*Zeta[3]^2)/9 - (15778*g1^2*g2^2*Zeta[3]^2)/
     243 - (4073432*g1^3*g2^2*Zeta[3]^2)/
     3645 + (20887*g1*g2^3*Zeta[3]^2)/
     486 + (3919778*g1^2*g2^3*Zeta[3]^2)/3645 - (3973*g2^4*Zeta[3]^2)/
     324 - (237322*g1*g2^4*Zeta[3]^2)/405 + (2005153*g2^5*Zeta[3]^2)/
     14580 + (1940*g1^4*m*Zeta[3]^2)/81 + (106688*g1^5*m*Zeta[3]^2)/
     405 - (5084*g1^3*g2*m*Zeta[3]^2)/
     81 - (22906*g1^4*g2*m*Zeta[3]^2)/
     27 + (20920*g1^2*g2^2*m*Zeta[3]^2)/
     243 + (5539556*g1^3*g2^2*m*Zeta[3]^2)/
     3645 - (14935*g1*g2^3*m*Zeta[3]^2)/
     243 - (5773399*g1^2*g2^3*m*Zeta[3]^2)/
     3645 + (5851*g2^4*m*Zeta[3]^2)/
     324 + (3287767*g1*g2^4*m*Zeta[3]^2)/
     3645 - (6332947*g2^5*m*Zeta[3]^2)/
     29160 + (736*g1^3*g2*m^2*Zeta[3]^2)/
     81 + (3766*g1^4*g2*m^2*Zeta[3]^2)/
     27 - (5174*g1^2*g2^2*m^2*Zeta[3]^2)/
     243 - (1515064*g1^3*g2^2*m^2*Zeta[3]^2)/
     3645 + (9091*g1*g2^3*m^2*Zeta[3]^2)/
     486 + (393959*g1^2*g2^3*m^2*Zeta[3]^2)/
     729 - (955*g2^4*m^2*Zeta[3]^2)/
     162 - (1252981*g1*g2^4*m^2*Zeta[3]^2)/
     3645 + (1287127*g2^5*m^2*Zeta[3]^2)/
     14580 + (32*g1^2*g2^2*m^3*Zeta[3]^2)/
     243 + (9788*g1^3*g2^2*m^3*Zeta[3]^2)/
     729 - (2*g1*g2^3*m^3*Zeta[3]^2)/
     9 - (117412*g1^2*g2^3*m^3*Zeta[3]^2)/
     3645 + (8*g2^4*m^3*Zeta[3]^2)/
     81 + (103223*g1*g2^4*m^3*Zeta[3]^2)/
     3645 - (28789*g2^5*m^3*Zeta[3]^2)/
     3240 + (1238*g1^2*g2^3*m^4*Zeta[3]^2)/
     3645 - (2111*g1*g2^4*m^4*Zeta[3]^2)/
     3645 + (104*g2^5*m^4*Zeta[3]^2)/405 + (1940*g1^4*n*Zeta[3]^2)/
     81 + (106688*g1^5*n*Zeta[3]^2)/405 - (5084*g1^3*g2*n*Zeta[3]^2)/
     81 - (22906*g1^4*g2*n*Zeta[3]^2)/
     27 + (20920*g1^2*g2^2*n*Zeta[3]^2)/
     243 + (5539556*g1^3*g2^2*n*Zeta[3]^2)/
     3645 - (14935*g1*g2^3*n*Zeta[3]^2)/
     243 - (5773399*g1^2*g2^3*n*Zeta[3]^2)/
     3645 + (5851*g2^4*n*Zeta[3]^2)/
     324 + (3287767*g1*g2^4*n*Zeta[3]^2)/
     3645 - (6332947*g2^5*n*Zeta[3]^2)/
     29160 - (7270*g1^4*m*n*Zeta[3]^2)/
     243 - (84928*g1^5*m*n*Zeta[3]^2)/
     243 + (1744*g1^5*m*n*Zeta[3]^2)/(243*g2) + (264608*g1^6*m*n*
       Zeta[3]^2)/(3645*g2) + (20626*g1^3*g2*m*n*Zeta[3]^2)/
     243 + (490261*g1^4*g2*m*n*Zeta[3]^2)/
     405 - (29848*g1^2*g2^2*m*n*Zeta[3]^2)/
     243 - (8316574*g1^3*g2^2*m*n*Zeta[3]^2)/
     3645 + (43877*g1*g2^3*m*n*Zeta[3]^2)/
     486 + (17917291*g1^2*g2^3*m*n*Zeta[3]^2)/
     7290 - (52157*g2^4*m*n*Zeta[3]^2)/
     1944 - (10413791*g1*g2^4*m*n*Zeta[3]^2)/
     7290 + (6776839*g2^5*m*n*Zeta[3]^2)/
     19440 + (1450*g1^4*m^2*n*Zeta[3]^2)/
     243 + (104576*g1^5*m^2*n*Zeta[3]^2)/
     1215 - (5414*g1^3*g2*m^2*n*Zeta[3]^2)/
     243 - (152818*g1^4*g2*m^2*n*Zeta[3]^2)/
     405 + (9044*g1^2*g2^2*m^2*n*Zeta[3]^2)/
     243 + (2976296*g1^3*g2^2*m^2*n*Zeta[3]^2)/
     3645 - (14251*g1*g2^3*m^2*n*Zeta[3]^2)/
     486 - (6972217*g1^2*g2^3*m^2*n*Zeta[3]^2)/
     7290 + (17407*g2^4*m^2*n*Zeta[3]^2)/
     1944 + (4269281*g1*g2^4*m^2*n*Zeta[3]^2)/
     7290 - (863401*g2^5*m^2*n*Zeta[3]^2)/
     5832 + (40*g1^3*g2*m^3*n*Zeta[3]^2)/
     243 + (683*g1^4*g2*m^3*n*Zeta[3]^2)/
     45 - (116*g1^2*g2^2*m^3*n*Zeta[3]^2)/
     243 - (13424*g1^3*g2^2*m^3*n*Zeta[3]^2)/
     243 + (122*g1*g2^3*m^3*n*Zeta[3]^2)/
     243 + (306917*g1^2*g2^3*m^3*n*Zeta[3]^2)/
     3645 - (89*g2^4*m^3*n*Zeta[3]^2)/
     486 - (147791*g1*g2^4*m^3*n*Zeta[3]^2)/
     2430 + (200807*g2^5*m^3*n*Zeta[3]^2)/
     11664 + (694*g1^3*g2^2*m^4*n*Zeta[3]^2)/
     1215 - (1211*g1^2*g2^3*m^4*n*Zeta[3]^2)/
     729 + (12349*g1*g2^4*m^4*n*Zeta[3]^2)/
     7290 - (4331*g2^5*m^4*n*Zeta[3]^2)/
     7290 + (736*g1^3*g2*n^2*Zeta[3]^2)/
     81 + (3766*g1^4*g2*n^2*Zeta[3]^2)/
     27 - (5174*g1^2*g2^2*n^2*Zeta[3]^2)/
     243 - (1515064*g1^3*g2^2*n^2*Zeta[3]^2)/
     3645 + (9091*g1*g2^3*n^2*Zeta[3]^2)/
     486 + (393959*g1^2*g2^3*n^2*Zeta[3]^2)/
     729 - (955*g2^4*n^2*Zeta[3]^2)/
     162 - (1252981*g1*g2^4*n^2*Zeta[3]^2)/
     3645 + (1287127*g2^5*n^2*Zeta[3]^2)/
     14580 + (1450*g1^4*m*n^2*Zeta[3]^2)/
     243 + (104576*g1^5*m*n^2*Zeta[3]^2)/
     1215 - (5414*g1^3*g2*m*n^2*Zeta[3]^2)/
     243 - (152818*g1^4*g2*m*n^2*Zeta[3]^2)/
     405 + (9044*g1^2*g2^2*m*n^2*Zeta[3]^2)/
     243 + (2976296*g1^3*g2^2*m*n^2*Zeta[3]^2)/
     3645 - (14251*g1*g2^3*m*n^2*Zeta[3]^2)/
     486 - (6972217*g1^2*g2^3*m*n^2*Zeta[3]^2)/
     7290 + (17407*g2^4*m*n^2*Zeta[3]^2)/
     1944 + (4269281*g1*g2^4*m*n^2*Zeta[3]^2)/
     7290 - (863401*g2^5*m*n^2*Zeta[3]^2)/
     5832 - (490*g1^4*m^2*n^2*Zeta[3]^2)/
     81 - (37744*g1^5*m^2*n^2*Zeta[3]^2)/
     405 + (298*g1^5*m^2*n^2*Zeta[3]^2)/(243*g2) + (60944*g1^6*m^2*
       n^2*Zeta[3]^2)/(3645*g2) + (3286*g1^3*g2*m^2*n^2*Zeta[3]^2)/
     243 + (8137*g1^4*g2*m^2*n^2*Zeta[3]^2)/
     30 - (3994*g1^2*g2^2*m^2*n^2*Zeta[3]^2)/
     243 - (1709776*g1^3*g2^2*m^2*n^2*Zeta[3]^2)/
     3645 + (2668*g1*g2^3*m^2*n^2*Zeta[3]^2)/
     243 + (596039*g1^2*g2^3*m^2*n^2*Zeta[3]^2)/
     1215 - (6143*g2^4*m^2*n^2*Zeta[3]^2)/
     1944 - (692801*g1*g2^4*m^2*n^2*Zeta[3]^2)/
     2430 + (1024621*g2^5*m^2*n^2*Zeta[3]^2)/
     14580 + (20*g1^4*m^3*n^2*Zeta[3]^2)/
     243 + (8656*g1^5*m^3*n^2*Zeta[3]^2)/
     1215 - (80*g1^3*g2*m^3*n^2*Zeta[3]^2)/
     243 - (5483*g1^4*g2*m^3*n^2*Zeta[3]^2)/
     162 + (124*g1^2*g2^2*m^3*n^2*Zeta[3]^2)/
     243 + (85067*g1^3*g2^2*m^3*n^2*Zeta[3]^2)/
     1215 - (88*g1*g2^3*m^3*n^2*Zeta[3]^2)/
     243 - (563843*g1^2*g2^3*m^3*n^2*Zeta[3]^2)/
     7290 + (49*g2^4*m^3*n^2*Zeta[3]^2)/
     486 + (164527*g1*g2^4*m^3*n^2*Zeta[3]^2)/
     3645 - (35707*g2^5*m^3*n^2*Zeta[3]^2)/
     3240 + (62*g1^4*g2*m^4*n^2*Zeta[3]^2)/
     135 - (2219*g1^3*g2^2*m^4*n^2*Zeta[3]^2)/
     1215 + (10118*g1^2*g2^3*m^4*n^2*Zeta[3]^2)/
     3645 - (1397*g1*g2^4*m^4*n^2*Zeta[3]^2)/
     729 + (1859*g2^5*m^4*n^2*Zeta[3]^2)/
     3645 + (32*g1^2*g2^2*n^3*Zeta[3]^2)/
     243 + (9788*g1^3*g2^2*n^3*Zeta[3]^2)/
     729 - (2*g1*g2^3*n^3*Zeta[3]^2)/
     9 - (117412*g1^2*g2^3*n^3*Zeta[3]^2)/
     3645 + (8*g2^4*n^3*Zeta[3]^2)/
     81 + (103223*g1*g2^4*n^3*Zeta[3]^2)/
     3645 - (28789*g2^5*n^3*Zeta[3]^2)/
     3240 + (40*g1^3*g2*m*n^3*Zeta[3]^2)/
     243 + (683*g1^4*g2*m*n^3*Zeta[3]^2)/
     45 - (116*g1^2*g2^2*m*n^3*Zeta[3]^2)/
     243 - (13424*g1^3*g2^2*m*n^3*Zeta[3]^2)/
     243 + (122*g1*g2^3*m*n^3*Zeta[3]^2)/
     243 + (306917*g1^2*g2^3*m*n^3*Zeta[3]^2)/
     3645 - (89*g2^4*m*n^3*Zeta[3]^2)/
     486 - (147791*g1*g2^4*m*n^3*Zeta[3]^2)/
     2430 + (200807*g2^5*m*n^3*Zeta[3]^2)/
     11664 + (20*g1^4*m^2*n^3*Zeta[3]^2)/
     243 + (8656*g1^5*m^2*n^3*Zeta[3]^2)/
     1215 - (80*g1^3*g2*m^2*n^3*Zeta[3]^2)/
     243 - (5483*g1^4*g2*m^2*n^3*Zeta[3]^2)/
     162 + (124*g1^2*g2^2*m^2*n^3*Zeta[3]^2)/
     243 + (85067*g1^3*g2^2*m^2*n^3*Zeta[3]^2)/
     1215 - (88*g1*g2^3*m^2*n^3*Zeta[3]^2)/
     243 - (563843*g1^2*g2^3*m^2*n^3*Zeta[3]^2)/
     7290 + (49*g2^4*m^2*n^3*Zeta[3]^2)/
     486 + (164527*g1*g2^4*m^2*n^3*Zeta[3]^2)/
     3645 - (35707*g2^5*m^2*n^3*Zeta[3]^2)/
     3240 - (20*g1^4*m^3*n^3*Zeta[3]^2)/
     243 - (8872*g1^5*m^3*n^3*Zeta[3]^2)/
     1215 + (4*g1^5*m^3*n^3*Zeta[3]^2)/(243*g2) + (4544*g1^6*m^3*n^3*
       Zeta[3]^2)/(3645*g2) + (40*g1^3*g2*m^3*n^3*Zeta[3]^2)/
     243 + (15847*g1^4*g2*m^3*n^3*Zeta[3]^2)/
     810 - (40*g1^2*g2^2*m^3*n^3*Zeta[3]^2)/
     243 - (109408*g1^3*g2^2*m^3*n^3*Zeta[3]^2)/
     3645 + (20*g1*g2^3*m^3*n^3*Zeta[3]^2)/
     243 + (22039*g1^2*g2^3*m^3*n^3*Zeta[3]^2)/
     810 - (4*g2^4*m^3*n^3*Zeta[3]^2)/
     243 - (9905*g1*g2^4*m^3*n^3*Zeta[3]^2)/
     729 + (56087*g2^5*m^3*n^3*Zeta[3]^2)/
     19440 + (8*g1^5*m^4*n^3*Zeta[3]^2)/
     45 - (121*g1^4*g2*m^4*n^3*Zeta[3]^2)/
     135 + (2209*g1^3*g2^2*m^4*n^3*Zeta[3]^2)/
     1215 - (751*g1^2*g2^3*m^4*n^3*Zeta[3]^2)/
     405 + (6923*g1*g2^4*m^4*n^3*Zeta[3]^2)/
     7290 - (1421*g2^5*m^4*n^3*Zeta[3]^2)/
     7290 + (1238*g1^2*g2^3*n^4*Zeta[3]^2)/
     3645 - (2111*g1*g2^4*n^4*Zeta[3]^2)/
     3645 + (104*g2^5*n^4*Zeta[3]^2)/
     405 + (694*g1^3*g2^2*m*n^4*Zeta[3]^2)/
     1215 - (1211*g1^2*g2^3*m*n^4*Zeta[3]^2)/
     729 + (12349*g1*g2^4*m*n^4*Zeta[3]^2)/
     7290 - (4331*g2^5*m*n^4*Zeta[3]^2)/
     7290 + (62*g1^4*g2*m^2*n^4*Zeta[3]^2)/
     135 - (2219*g1^3*g2^2*m^2*n^4*Zeta[3]^2)/
     1215 + (10118*g1^2*g2^3*m^2*n^4*Zeta[3]^2)/
     3645 - (1397*g1*g2^4*m^2*n^4*Zeta[3]^2)/
     729 + (1859*g2^5*m^2*n^4*Zeta[3]^2)/
     3645 + (8*g1^5*m^3*n^4*Zeta[3]^2)/
     45 - (121*g1^4*g2*m^3*n^4*Zeta[3]^2)/
     135 + (2209*g1^3*g2^2*m^3*n^4*Zeta[3]^2)/
     1215 - (751*g1^2*g2^3*m^3*n^4*Zeta[3]^2)/
     405 + (6923*g1*g2^4*m^3*n^4*Zeta[3]^2)/
     7290 - (1421*g2^5*m^3*n^4*Zeta[3]^2)/
     7290 - (8*g1^5*m^4*n^4*Zeta[3]^2)/
     45 + (4*g1^6*m^4*n^4*Zeta[3]^2)/(135*g2) + (59*g1^4*g2*m^4*n^4*
       Zeta[3]^2)/135 - (76*g1^3*g2^2*m^4*n^4*Zeta[3]^2)/
     135 + (2*g1^2*g2^3*m^4*n^4*Zeta[3]^2)/
     5 - (4*g1*g2^4*m^4*n^4*Zeta[3]^2)/27 + (g2^5*m^4*n^4*Zeta[3]^2)/
     45 + (80*g1^4*Zeta[5])/27 - (75304*g1^5*Zeta[5])/
     243 - (32*g1^5*Zeta[5])/(27*g2) + (75304*g1^6*Zeta[5])/(729*
       g2) - (440*g1^3*g2*Zeta[5])/81 + (37292*g1^4*g2*Zeta[5])/
     45 + (1364*g1^2*g2^2*Zeta[5])/243 - (525328*g1^3*g2^2*Zeta[5])/
     405 - (736*g1*g2^3*Zeta[5])/243 + (9216269*g1^2*g2^3*Zeta[5])/
     7290 + (32*g2^4*Zeta[5])/81 - (5162111*g1*g2^4*Zeta[5])/
     7290 + (207064*g2^5*Zeta[5])/1215 - (80*g1^4*m*Zeta[5])/
     27 + (75304*g1^5*m*Zeta[5])/243 + (580*g1^3*g2*m*Zeta[5])/
     81 - (403139*g1^4*g2*m*Zeta[5])/405 - (2222*g1^2*g2^2*m*Zeta[5])/
     243 + (1302302*g1^3*g2^2*m*Zeta[5])/
     729 + (157*g1*g2^3*m*Zeta[5])/
     27 - (13736881*g1^2*g2^3*m*Zeta[5])/7290 - (671*g2^4*m*Zeta[5])/
     486 + (146947*g1*g2^4*m*Zeta[5])/135 - (15350179*g2^5*m*Zeta[5])/
     58320 - (140*g1^3*g2*m^2*Zeta[5])/
     81 + (67511*g1^4*g2*m^2*Zeta[5])/
     405 + (898*g1^2*g2^2*m^2*Zeta[5])/
     243 - (1827716*g1^3*g2^2*m^2*Zeta[5])/
     3645 - (254*g1*g2^3*m^2*Zeta[5])/
     81 + (2337749*g1^2*g2^3*m^2*Zeta[5])/
     3645 + (278*g2^4*m^2*Zeta[5])/
     243 - (1916531*g1*g2^4*m^2*Zeta[5])/
     4860 + (1882849*g2^5*m^2*Zeta[5])/
     19440 - (40*g1^2*g2^2*m^3*Zeta[5])/
     243 + (44158*g1^3*g2^2*m^3*Zeta[5])/
     3645 + (85*g1*g2^3*m^3*Zeta[5])/
     243 - (88961*g1^2*g2^3*m^3*Zeta[5])/3645 - (77*g2^4*m^3*Zeta[5])/
     486 + (283207*g1*g2^4*m^3*Zeta[5])/
     14580 - (63343*g2^5*m^3*Zeta[5])/
     9720 + (11518*g1^2*g2^3*m^4*Zeta[5])/
     3645 - (247*g1*g2^4*m^4*Zeta[5])/45 + (8998*g2^5*m^4*Zeta[5])/
     3645 + (2*g1*g2^4*m^5*Zeta[5])/81 - (5*g2^5*m^5*Zeta[5])/
     216 - (80*g1^4*n*Zeta[5])/27 + (75304*g1^5*n*Zeta[5])/
     243 + (580*g1^3*g2*n*Zeta[5])/81 - (403139*g1^4*g2*n*Zeta[5])/
     405 - (2222*g1^2*g2^2*n*Zeta[5])/
     243 + (1302302*g1^3*g2^2*n*Zeta[5])/
     729 + (157*g1*g2^3*n*Zeta[5])/
     27 - (13736881*g1^2*g2^3*n*Zeta[5])/7290 - (671*g2^4*n*Zeta[5])/
     486 + (146947*g1*g2^4*n*Zeta[5])/135 - (15350179*g2^5*n*Zeta[5])/
     58320 + (860*g1^4*m*n*Zeta[5])/243 - (480374*g1^5*m*n*Zeta[5])/
     1215 - (200*g1^5*m*n*Zeta[5])/(243*g2) + (292114*g1^6*m*n*
       Zeta[5])/(3645*g2) - (2486*g1^3*g2*m*n*Zeta[5])/
     243 + (1680521*g1^4*g2*m*n*Zeta[5])/
     1215 + (3569*g1^2*g2^2*m*n*Zeta[5])/
     243 - (9606412*g1^3*g2^2*m*n*Zeta[5])/
     3645 - (2516*g1*g2^3*m*n*Zeta[5])/
     243 + (83489981*g1^2*g2^3*m*n*Zeta[5])/
     29160 + (698*g2^4*m*n*Zeta[5])/
     243 - (48597331*g1*g2^4*m*n*Zeta[5])/
     29160 + (489587*g2^5*m*n*Zeta[5])/
     1215 - (140*g1^4*m^2*n*Zeta[5])/243 + (34618*g1^5*m^2*n*Zeta[5])/
     405 + (688*g1^3*g2*m^2*n*Zeta[5])/
     243 - (961823*g1^4*g2*m^2*n*Zeta[5])/
     2430 - (1243*g1^2*g2^2*m^2*n*Zeta[5])/
     243 + (1056542*g1^3*g2^2*m^2*n*Zeta[5])/
     1215 + (1042*g1*g2^3*m^2*n*Zeta[5])/
     243 - (14628943*g1^2*g2^3*m^2*n*Zeta[5])/
     14580 - (701*g2^4*m^2*n*Zeta[5])/
     486 + (17358853*g1*g2^4*m^2*n*Zeta[5])/
     29160 - (1131511*g2^5*m^2*n*Zeta[5])/
     7776 + (58*g1^3*g2*m^3*n*Zeta[5])/
     243 + (3923*g1^4*g2*m^3*n*Zeta[5])/
     486 - (104*g1^2*g2^2*m^3*n*Zeta[5])/
     243 - (92839*g1^3*g2^2*m^3*n*Zeta[5])/
     3645 + (61*g1*g2^3*m^3*n*Zeta[5])/
     243 + (1139231*g1^2*g2^3*m^3*n*Zeta[5])/
     29160 - (4*g2^4*m^3*n*Zeta[5])/
     81 - (117082*g1*g2^4*m^3*n*Zeta[5])/
     3645 + (256975*g2^5*m^3*n*Zeta[5])/
     23328 + (3623*g1^3*g2^2*m^4*n*Zeta[5])/
     729 - (53144*g1^2*g2^3*m^4*n*Zeta[5])/
     3645 + (109343*g1*g2^4*m^4*n*Zeta[5])/
     7290 - (6439*g2^5*m^4*n*Zeta[5])/
     1215 + (5*g1^2*g2^3*m^5*n*Zeta[5])/
     108 - (31*g1*g2^4*m^5*n*Zeta[5])/324 + (11*g2^5*m^5*n*Zeta[5])/
     216 - (140*g1^3*g2*n^2*Zeta[5])/81 + (67511*g1^4*g2*n^2*Zeta[5])/
     405 + (898*g1^2*g2^2*n^2*Zeta[5])/
     243 - (1827716*g1^3*g2^2*n^2*Zeta[5])/
     3645 - (254*g1*g2^3*n^2*Zeta[5])/
     81 + (2337749*g1^2*g2^3*n^2*Zeta[5])/
     3645 + (278*g2^4*n^2*Zeta[5])/
     243 - (1916531*g1*g2^4*n^2*Zeta[5])/
     4860 + (1882849*g2^5*n^2*Zeta[5])/
     19440 - (140*g1^4*m*n^2*Zeta[5])/
     243 + (34618*g1^5*m*n^2*Zeta[5])/
     405 + (688*g1^3*g2*m*n^2*Zeta[5])/
     243 - (961823*g1^4*g2*m*n^2*Zeta[5])/
     2430 - (1243*g1^2*g2^2*m*n^2*Zeta[5])/
     243 + (1056542*g1^3*g2^2*m*n^2*Zeta[5])/
     1215 + (1042*g1*g2^3*m*n^2*Zeta[5])/
     243 - (14628943*g1^2*g2^3*m*n^2*Zeta[5])/
     14580 - (701*g2^4*m*n^2*Zeta[5])/
     486 + (17358853*g1*g2^4*m*n^2*Zeta[5])/
     29160 - (1131511*g2^5*m*n^2*Zeta[5])/
     7776 + (10*g1^4*m^2*n^2*Zeta[5])/
     27 - (21991*g1^5*m^2*n^2*Zeta[5])/
     243 - (8*g1^5*m^2*n^2*Zeta[5])/(243*g2) + (58028*g1^6*m^2*n^2*
       Zeta[5])/(3645*g2) - (89*g1^3*g2*m^2*n^2*Zeta[5])/
     243 + (297061*g1^4*g2*m^2*n^2*Zeta[5])/
     1215 + (38*g1^2*g2^2*m^2*n^2*Zeta[5])/
     243 - (1410451*g1^3*g2^2*m^2*n^2*Zeta[5])/
     3645 - (17*g1*g2^3*m^2*n^2*Zeta[5])/
     243 + (3674461*g1^2*g2^3*m^2*n^2*Zeta[5])/
     9720 - (13*g2^4*m^2*n^2*Zeta[5])/
     243 - (2063657*g1*g2^4*m^2*n^2*Zeta[5])/
     9720 + (3049021*g2^5*m^2*n^2*Zeta[5])/
     58320 + (50*g1^4*m^3*n^2*Zeta[5])/
     243 + (6101*g1^5*m^3*n^2*Zeta[5])/
     1215 - (179*g1^3*g2*m^3*n^2*Zeta[5])/
     243 - (9293*g1^4*g2*m^3*n^2*Zeta[5])/
     486 + (307*g1^2*g2^2*m^3*n^2*Zeta[5])/
     243 + (245387*g1^3*g2^2*m^3*n^2*Zeta[5])/
     7290 - (263*g1*g2^3*m^3*n^2*Zeta[5])/
     243 - (1121557*g1^2*g2^3*m^3*n^2*Zeta[5])/
     29160 + (19*g2^4*m^3*n^2*Zeta[5])/
     54 + (129653*g1*g2^4*m^3*n^2*Zeta[5])/
     4860 - (891727*g2^5*m^3*n^2*Zeta[5])/
     116640 + (910*g1^4*g2*m^4*n^2*Zeta[5])/
     243 - (21751*g1^3*g2^2*m^4*n^2*Zeta[5])/
     1458 + (164867*g1^2*g2^3*m^4*n^2*Zeta[5])/
     7290 - (112981*g1*g2^4*m^4*n^2*Zeta[5])/
     7290 + (14878*g2^5*m^4*n^2*Zeta[5])/
     3645 + (5*g1^3*g2^2*m^5*n^2*Zeta[5])/
     81 - (5*g1^2*g2^3*m^5*n^2*Zeta[5])/
     27 + (59*g1*g2^4*m^5*n^2*Zeta[5])/
     324 - (19*g2^5*m^5*n^2*Zeta[5])/324 - (40*g1^2*g2^2*n^3*Zeta[5])/
     243 + (44158*g1^3*g2^2*n^3*Zeta[5])/
     3645 + (85*g1*g2^3*n^3*Zeta[5])/
     243 - (88961*g1^2*g2^3*n^3*Zeta[5])/3645 - (77*g2^4*n^3*Zeta[5])/
     486 + (283207*g1*g2^4*n^3*Zeta[5])/
     14580 - (63343*g2^5*n^3*Zeta[5])/
     9720 + (58*g1^3*g2*m*n^3*Zeta[5])/
     243 + (3923*g1^4*g2*m*n^3*Zeta[5])/
     486 - (104*g1^2*g2^2*m*n^3*Zeta[5])/
     243 - (92839*g1^3*g2^2*m*n^3*Zeta[5])/
     3645 + (61*g1*g2^3*m*n^3*Zeta[5])/
     243 + (1139231*g1^2*g2^3*m*n^3*Zeta[5])/
     29160 - (4*g2^4*m*n^3*Zeta[5])/
     81 - (117082*g1*g2^4*m*n^3*Zeta[5])/
     3645 + (256975*g2^5*m*n^3*Zeta[5])/
     23328 + (50*g1^4*m^2*n^3*Zeta[5])/
     243 + (6101*g1^5*m^2*n^3*Zeta[5])/
     1215 - (179*g1^3*g2*m^2*n^3*Zeta[5])/
     243 - (9293*g1^4*g2*m^2*n^3*Zeta[5])/
     486 + (307*g1^2*g2^2*m^2*n^3*Zeta[5])/
     243 + (245387*g1^3*g2^2*m^2*n^3*Zeta[5])/
     7290 - (263*g1*g2^3*m^2*n^3*Zeta[5])/
     243 - (1121557*g1^2*g2^3*m^2*n^3*Zeta[5])/
     29160 + (19*g2^4*m^2*n^3*Zeta[5])/
     54 + (129653*g1*g2^4*m^2*n^3*Zeta[5])/
     4860 - (891727*g2^5*m^2*n^3*Zeta[5])/
     116640 - (50*g1^4*m^3*n^3*Zeta[5])/
     243 - (7912*g1^5*m^3*n^3*Zeta[5])/
     1215 + (10*g1^5*m^3*n^3*Zeta[5])/(243*g2) + (3241*g1^6*m^3*n^3*
       Zeta[5])/(2430*g2) + (121*g1^3*g2*m^3*n^3*Zeta[5])/
     243 + (17903*g1^4*g2*m^3*n^3*Zeta[5])/
     972 - (163*g1^2*g2^2*m^3*n^3*Zeta[5])/
     243 - (2830*g1^3*g2^2*m^3*n^3*Zeta[5])/
     81 + (13*g1*g2^3*m^3*n^3*Zeta[5])/
     27 + (186569*g1^2*g2^3*m^3*n^3*Zeta[5])/
     4860 - (35*g2^4*m^3*n^3*Zeta[5])/
     243 - (155087*g1*g2^4*m^3*n^3*Zeta[5])/
     7290 + (16786*g2^5*m^3*n^3*Zeta[5])/
     3645 + (1811*g1^5*m^4*n^3*Zeta[5])/
     1215 - (1802*g1^4*g2*m^4*n^3*Zeta[5])/
     243 + (21605*g1^3*g2^2*m^4*n^3*Zeta[5])/
     1458 - (7225*g1^2*g2^3*m^4*n^3*Zeta[5])/
     486 + (27259*g1*g2^4*m^4*n^3*Zeta[5])/
     3645 - (1829*g2^5*m^4*n^3*Zeta[5])/
     1215 + (5*g1^4*g2*m^5*n^3*Zeta[5])/
     108 - (5*g1^3*g2^2*m^5*n^3*Zeta[5])/
     27 + (5*g1^2*g2^3*m^5*n^3*Zeta[5])/
     18 - (5*g1*g2^4*m^5*n^3*Zeta[5])/27 + (5*g2^5*m^5*n^3*Zeta[5])/
     108 + (11518*g1^2*g2^3*n^4*Zeta[5])/
     3645 - (247*g1*g2^4*n^4*Zeta[5])/45 + (8998*g2^5*n^4*Zeta[5])/
     3645 + (3623*g1^3*g2^2*m*n^4*Zeta[5])/
     729 - (53144*g1^2*g2^3*m*n^4*Zeta[5])/
     3645 + (109343*g1*g2^4*m*n^4*Zeta[5])/
     7290 - (6439*g2^5*m*n^4*Zeta[5])/
     1215 + (910*g1^4*g2*m^2*n^4*Zeta[5])/
     243 - (21751*g1^3*g2^2*m^2*n^4*Zeta[5])/
     1458 + (164867*g1^2*g2^3*m^2*n^4*Zeta[5])/
     7290 - (112981*g1*g2^4*m^2*n^4*Zeta[5])/
     7290 + (14878*g2^5*m^2*n^4*Zeta[5])/
     3645 + (1811*g1^5*m^3*n^4*Zeta[5])/
     1215 - (1802*g1^4*g2*m^3*n^4*Zeta[5])/
     243 + (21605*g1^3*g2^2*m^3*n^4*Zeta[5])/
     1458 - (7225*g1^2*g2^3*m^3*n^4*Zeta[5])/
     486 + (27259*g1*g2^4*m^3*n^4*Zeta[5])/
     3645 - (1829*g2^5*m^3*n^4*Zeta[5])/
     1215 - (3667*g1^5*m^4*n^4*Zeta[5])/
     2430 + (928*g1^6*m^4*n^4*Zeta[5])/(3645*g2) + (1829*g1^4*g2*m^4*
       n^4*Zeta[5])/486 - (3685*g1^3*g2^2*m^4*n^4*Zeta[5])/
     729 + (937*g1^2*g2^3*m^4*n^4*Zeta[5])/
     243 - (3847*g1*g2^4*m^4*n^4*Zeta[5])/
     2430 + (1991*g2^5*m^4*n^4*Zeta[5])/7290 + (g1^5*m^5*n^4*Zeta[5])/
     54 - (5*g1^4*g2*m^5*n^4*Zeta[5])/
     54 + (5*g1^3*g2^2*m^5*n^4*Zeta[5])/
     27 - (5*g1^2*g2^3*m^5*n^4*Zeta[5])/
     27 + (5*g1*g2^4*m^5*n^4*Zeta[5])/54 - (g2^5*m^5*n^4*Zeta[5])/
     54 + (2*g1*g2^4*n^5*Zeta[5])/81 - (5*g2^5*n^5*Zeta[5])/
     216 + (5*g1^2*g2^3*m*n^5*Zeta[5])/
     108 - (31*g1*g2^4*m*n^5*Zeta[5])/324 + (11*g2^5*m*n^5*Zeta[5])/
     216 + (5*g1^3*g2^2*m^2*n^5*Zeta[5])/
     81 - (5*g1^2*g2^3*m^2*n^5*Zeta[5])/
     27 + (59*g1*g2^4*m^2*n^5*Zeta[5])/
     324 - (19*g2^5*m^2*n^5*Zeta[5])/
     324 + (5*g1^4*g2*m^3*n^5*Zeta[5])/
     108 - (5*g1^3*g2^2*m^3*n^5*Zeta[5])/
     27 + (5*g1^2*g2^3*m^3*n^5*Zeta[5])/
     18 - (5*g1*g2^4*m^3*n^5*Zeta[5])/27 + (5*g2^5*m^3*n^5*Zeta[5])/
     108 + (g1^5*m^4*n^5*Zeta[5])/54 - (5*g1^4*g2*m^4*n^5*Zeta[5])/
     54 + (5*g1^3*g2^2*m^4*n^5*Zeta[5])/
     27 - (5*g1^2*g2^3*m^4*n^5*Zeta[5])/
     27 + (5*g1*g2^4*m^4*n^5*Zeta[5])/54 - (g2^5*m^4*n^5*Zeta[5])/
     54 - (g1^5*m^5*n^5*Zeta[5])/
     54 + (g1^6*m^5*n^5*Zeta[5])/(324*g2) + (5*g1^4*g2*m^5*n^5*
       Zeta[5])/108 - (5*g1^3*g2^2*m^5*n^5*Zeta[5])/
     81 + (5*g1^2*g2^3*m^5*n^5*Zeta[5])/
     108 - (g1*g2^4*m^5*n^5*Zeta[5])/54 + (g2^5*m^5*n^5*Zeta[5])/
     324 + (22976*g1^5*Zeta[3]*Zeta[5])/
     27 - (22976*g1^6*Zeta[3]*Zeta[5])/(81*g2) - (20432*g1^4*g2*
       Zeta[3]*Zeta[5])/9 + 
    3552*g1^3*g2^2*Zeta[3]*
     Zeta[5] - (91900*g1^2*g2^3*Zeta[3]*Zeta[5])/
     27 + (49916*g1*g2^4*Zeta[3]*Zeta[5])/
     27 - (35207*g2^5*Zeta[3]*Zeta[5])/
     81 - (22976*g1^5*m*Zeta[3]*Zeta[5])/
     27 + (8192*g1^4*g2*m*Zeta[3]*Zeta[5])/
     3 - (395872*g1^3*g2^2*m*Zeta[3]*Zeta[5])/
     81 + (412648*g1^2*g2^3*m*Zeta[3]*Zeta[5])/
     81 - (235244*g1*g2^4*m*Zeta[3]*Zeta[5])/
     81 + (56870*g2^5*m*Zeta[3]*Zeta[5])/
     81 - (4144*g1^4*g2*m^2*Zeta[3]*Zeta[5])/
     9 + (111392*g1^3*g2^2*m^2*Zeta[3]*Zeta[5])/
     81 - (144944*g1^2*g2^3*m^2*Zeta[3]*Zeta[5])/
     81 + (92548*g1*g2^4*m^2*Zeta[3]*Zeta[5])/
     81 - (23839*g2^5*m^2*Zeta[3]*Zeta[5])/
     81 - (3232*g1^3*g2^2*m^3*Zeta[3]*Zeta[5])/
     81 + (7996*g1^2*g2^3*m^3*Zeta[3]*Zeta[5])/
     81 - (7052*g1*g2^4*m^3*Zeta[3]*Zeta[5])/
     81 + (2176*g2^5*m^3*Zeta[3]*Zeta[5])/
     81 - (22976*g1^5*n*Zeta[3]*Zeta[5])/
     27 + (8192*g1^4*g2*n*Zeta[3]*Zeta[5])/
     3 - (395872*g1^3*g2^2*n*Zeta[3]*Zeta[5])/
     81 + (412648*g1^2*g2^3*n*Zeta[3]*Zeta[5])/
     81 - (235244*g1*g2^4*n*Zeta[3]*Zeta[5])/
     81 + (56870*g2^5*n*Zeta[3]*Zeta[5])/
     81 + (10208*g1^5*m*n*Zeta[3]*Zeta[5])/
     9 - (19136*g1^6*m*n*Zeta[3]*Zeta[5])/(81*g2) - (35456*g1^4*g2*m*
       n*Zeta[3]*Zeta[5])/9 + (602992*g1^3*g2^2*m*n*Zeta[3]*Zeta[5])/
     81 - (217060*g1^2*g2^3*m*n*Zeta[3]*Zeta[5])/
     27 + (126562*g1*g2^4*m*n*Zeta[3]*Zeta[5])/
     27 - (93106*g2^5*m*n*Zeta[3]*Zeta[5])/
     81 - (7648*g1^5*m^2*n*Zeta[3]*Zeta[5])/
     27 + (3752*g1^4*g2*m^2*n*Zeta[3]*Zeta[5])/
     3 - (219872*g1^3*g2^2*m^2*n*Zeta[3]*Zeta[5])/
     81 + (86098*g1^2*g2^3*m^2*n*Zeta[3]*Zeta[5])/
     27 - (17636*g1*g2^4*m^2*n*Zeta[3]*Zeta[5])/
     9 + (40229*g2^5*m^2*n*Zeta[3]*Zeta[5])/
     81 - (376*g1^4*g2*m^3*n*Zeta[3]*Zeta[5])/
     9 + (12752*g1^3*g2^2*m^3*n*Zeta[3]*Zeta[5])/
     81 - (19762*g1^2*g2^3*m^3*n*Zeta[3]*Zeta[5])/
     81 + (14282*g1*g2^4*m^3*n*Zeta[3]*Zeta[5])/
     81 - (1331*g2^5*m^3*n*Zeta[3]*Zeta[5])/
     27 - (4144*g1^4*g2*n^2*Zeta[3]*Zeta[5])/
     9 + (111392*g1^3*g2^2*n^2*Zeta[3]*Zeta[5])/
     81 - (144944*g1^2*g2^3*n^2*Zeta[3]*Zeta[5])/
     81 + (92548*g1*g2^4*n^2*Zeta[3]*Zeta[5])/
     81 - (23839*g2^5*n^2*Zeta[3]*Zeta[5])/
     81 - (7648*g1^5*m*n^2*Zeta[3]*Zeta[5])/
     27 + (3752*g1^4*g2*m*n^2*Zeta[3]*Zeta[5])/
     3 - (219872*g1^3*g2^2*m*n^2*Zeta[3]*Zeta[5])/
     81 + (86098*g1^2*g2^3*m*n^2*Zeta[3]*Zeta[5])/
     27 - (17636*g1*g2^4*m*n^2*Zeta[3]*Zeta[5])/
     9 + (40229*g2^5*m*n^2*Zeta[3]*Zeta[5])/
     81 + (8128*g1^5*m^2*n^2*Zeta[3]*Zeta[5])/
     27 - (4304*g1^6*m^2*n^2*Zeta[3]*Zeta[5])/(81*g2) - (7900*g1^4*g2*
       m^2*n^2*Zeta[3]*Zeta[5])/
     9 + (123232*g1^3*g2^2*m^2*n^2*Zeta[3]*Zeta[5])/
     81 - (4792*g1^2*g2^3*m^2*n^2*Zeta[3]*Zeta[5])/
     3 + (25106*g1*g2^4*m^2*n^2*Zeta[3]*Zeta[5])/
     27 - (18577*g2^5*m^2*n^2*Zeta[3]*Zeta[5])/
     81 - (160*g1^5*m^3*n^2*Zeta[3]*Zeta[5])/
     9 + (788*g1^4*g2*m^3*n^2*Zeta[3]*Zeta[5])/
     9 - (14752*g1^3*g2^2*m^3*n^2*Zeta[3]*Zeta[5])/
     81 + (16034*g1^2*g2^3*m^3*n^2*Zeta[3]*Zeta[5])/
     81 - (9142*g1*g2^4*m^3*n^2*Zeta[3]*Zeta[5])/81 + 
    27*g2^5*m^3*n^2*Zeta[3]*
     Zeta[5] - (3232*g1^3*g2^2*n^3*Zeta[3]*Zeta[5])/
     81 + (7996*g1^2*g2^3*n^3*Zeta[3]*Zeta[5])/
     81 - (7052*g1*g2^4*n^3*Zeta[3]*Zeta[5])/
     81 + (2176*g2^5*n^3*Zeta[3]*Zeta[5])/
     81 - (376*g1^4*g2*m*n^3*Zeta[3]*Zeta[5])/
     9 + (12752*g1^3*g2^2*m*n^3*Zeta[3]*Zeta[5])/
     81 - (19762*g1^2*g2^3*m*n^3*Zeta[3]*Zeta[5])/
     81 + (14282*g1*g2^4*m*n^3*Zeta[3]*Zeta[5])/
     81 - (1331*g2^5*m*n^3*Zeta[3]*Zeta[5])/
     27 - (160*g1^5*m^2*n^3*Zeta[3]*Zeta[5])/
     9 + (788*g1^4*g2*m^2*n^3*Zeta[3]*Zeta[5])/
     9 - (14752*g1^3*g2^2*m^2*n^3*Zeta[3]*Zeta[5])/
     81 + (16034*g1^2*g2^3*m^2*n^3*Zeta[3]*Zeta[5])/
     81 - (9142*g1*g2^4*m^2*n^3*Zeta[3]*Zeta[5])/81 + 
    27*g2^5*m^2*n^3*Zeta[3]*
     Zeta[5] + (160*g1^5*m^3*n^3*Zeta[3]*Zeta[5])/
     9 - (80*g1^6*m^3*n^3*Zeta[3]*Zeta[5])/(27*g2) - (412*g1^4*g2*m^3*
       n^3*Zeta[3]*Zeta[5])/
     9 + (1744*g1^3*g2^2*m^3*n^3*Zeta[3]*Zeta[5])/
     27 - (4268*g1^2*g2^3*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (1912*g1*g2^4*m^3*n^3*Zeta[3]*Zeta[5])/
     81 - (370*g2^5*m^3*n^3*Zeta[3]*Zeta[5])/
     81 + (271354*g1^5*Zeta[7])/
     405 - (271354*g1^6*Zeta[7])/(1215*g2) - (4333363*g1^4*g2*
       Zeta[7])/2430 + (10162807*g1^3*g2^2*Zeta[7])/
     3645 - (77823229*g1^2*g2^3*Zeta[7])/
     29160 + (42306869*g1*g2^4*Zeta[7])/
     29160 - (39715979*g2^5*Zeta[7])/116640 - (271354*g1^5*m*Zeta[7])/
     405 + (2609707*g1^4*g2*m*Zeta[7])/
     1215 - (2796269*g1^3*g2^2*m*Zeta[7])/
     729 + (538732*g1^2*g2^3*m*Zeta[7])/
     135 - (7355893*g1*g2^4*m*Zeta[7])/
     3240 + (31856749*g2^5*m*Zeta[7])/
     58320 - (886051*g1^4*g2*m^2*Zeta[7])/
     2430 + (3947666*g1^3*g2^2*m^2*Zeta[7])/
     3645 - (40941763*g1^2*g2^3*m^2*Zeta[7])/
     29160 + (6487823*g1*g2^4*m^2*Zeta[7])/
     7290 - (13266913*g2^5*m^2*Zeta[7])/
     58320 - (129128*g1^3*g2^2*m^3*Zeta[7])/
     3645 + (20348*g1^2*g2^3*m^3*Zeta[7])/
     243 - (88697*g1*g2^4*m^3*Zeta[7])/
     1215 + (98809*g2^5*m^3*Zeta[7])/
     4320 - (1072*g1^2*g2^3*m^4*Zeta[7])/
     729 + (18401*g1*g2^4*m^4*Zeta[7])/7290 - (8221*g2^5*m^4*Zeta[7])/
     7290 - (271354*g1^5*n*Zeta[7])/405 + (2609707*g1^4*g2*n*Zeta[7])/
     1215 - (2796269*g1^3*g2^2*n*Zeta[7])/
     729 + (538732*g1^2*g2^3*n*Zeta[7])/
     135 - (7355893*g1*g2^4*n*Zeta[7])/
     3240 + (31856749*g2^5*n*Zeta[7])/
     58320 + (1098587*g1^5*m*n*Zeta[7])/
     1215 - (691556*g1^6*m*n*Zeta[7])/(3645*g2) - (421468*g1^4*g2*m*n*
       Zeta[7])/135 + (8563157*g1^3*g2^2*m*n*Zeta[7])/
     1458 - (92118293*g1^2*g2^3*m*n*Zeta[7])/
     14580 + (213881653*g1*g2^4*m*n*Zeta[7])/
     58320 - (13028329*g2^5*m*n*Zeta[7])/
     14580 - (56905*g1^5*m^2*n*Zeta[7])/
     243 + (1647991*g1^4*g2*m^2*n*Zeta[7])/
     1620 - (5318519*g1^3*g2^2*m^2*n*Zeta[7])/
     2430 + (37200869*g1^2*g2^3*m^2*n*Zeta[7])/
     14580 - (90728293*g1*g2^4*m^2*n*Zeta[7])/
     58320 + (91383863*g2^5*m^2*n*Zeta[7])/
     233280 - (209953*g1^4*g2*m^3*n*Zeta[7])/
     4860 + (561313*g1^3*g2^2*m^3*n*Zeta[7])/
     3645 - (845284*g1^2*g2^3*m^3*n*Zeta[7])/
     3645 + (971873*g1*g2^4*m^3*n*Zeta[7])/
     5832 - (11005883*g2^5*m^3*n*Zeta[7])/
     233280 - (10082*g1^3*g2^2*m^4*n*Zeta[7])/
     3645 + (28876*g1^2*g2^3*m^4*n*Zeta[7])/
     3645 - (29126*g1*g2^4*m^4*n*Zeta[7])/
     3645 + (2251*g2^5*m^4*n*Zeta[7])/
     810 - (886051*g1^4*g2*n^2*Zeta[7])/
     2430 + (3947666*g1^3*g2^2*n^2*Zeta[7])/
     3645 - (40941763*g1^2*g2^3*n^2*Zeta[7])/
     29160 + (6487823*g1*g2^4*n^2*Zeta[7])/
     7290 - (13266913*g2^5*n^2*Zeta[7])/
     58320 - (56905*g1^5*m*n^2*Zeta[7])/
     243 + (1647991*g1^4*g2*m*n^2*Zeta[7])/
     1620 - (5318519*g1^3*g2^2*m*n^2*Zeta[7])/
     2430 + (37200869*g1^2*g2^3*m*n^2*Zeta[7])/
     14580 - (90728293*g1*g2^4*m*n^2*Zeta[7])/
     58320 + (91383863*g2^5*m*n^2*Zeta[7])/
     233280 + (20647*g1^5*m^2*n^2*Zeta[7])/
     81 - (66977*g1^6*m^2*n^2*Zeta[7])/(1458*g2) - (484393*g1^4*g2*
       m^2*n^2*Zeta[7])/648 + (4731514*g1^3*g2^2*m^2*n^2*Zeta[7])/
     3645 - (2641291*g1^2*g2^3*m^2*n^2*Zeta[7])/
     1944 + (142093*g1*g2^4*m^2*n^2*Zeta[7])/
     180 - (1135363*g2^5*m^2*n^2*Zeta[7])/
     5832 - (5036*g1^5*m^3*n^2*Zeta[7])/
     243 + (943753*g1^4*g2*m^3*n^2*Zeta[7])/
     9720 - (293377*g1^3*g2^2*m^3*n^2*Zeta[7])/
     1458 + (3275267*g1^2*g2^3*m^3*n^2*Zeta[7])/
     14580 - (1551245*g1*g2^4*m^3*n^2*Zeta[7])/
     11664 + (2560303*g2^5*m^3*n^2*Zeta[7])/
     77760 - (20*g1^4*g2*m^4*n^2*Zeta[7])/
     9 + (32041*g1^3*g2^2*m^4*n^2*Zeta[7])/
     3645 - (48893*g1^2*g2^3*m^4*n^2*Zeta[7])/
     3645 + (271901*g1*g2^4*m^4*n^2*Zeta[7])/
     29160 - (4855*g2^5*m^4*n^2*Zeta[7])/
     1944 - (129128*g1^3*g2^2*n^3*Zeta[7])/
     3645 + (20348*g1^2*g2^3*n^3*Zeta[7])/
     243 - (88697*g1*g2^4*n^3*Zeta[7])/
     1215 + (98809*g2^5*n^3*Zeta[7])/
     4320 - (209953*g1^4*g2*m*n^3*Zeta[7])/
     4860 + (561313*g1^3*g2^2*m*n^3*Zeta[7])/
     3645 - (845284*g1^2*g2^3*m*n^3*Zeta[7])/
     3645 + (971873*g1*g2^4*m*n^3*Zeta[7])/
     5832 - (11005883*g2^5*m*n^3*Zeta[7])/
     233280 - (5036*g1^5*m^2*n^3*Zeta[7])/
     243 + (943753*g1^4*g2*m^2*n^3*Zeta[7])/
     9720 - (293377*g1^3*g2^2*m^2*n^3*Zeta[7])/
     1458 + (3275267*g1^2*g2^3*m^2*n^3*Zeta[7])/
     14580 - (1551245*g1*g2^4*m^2*n^3*Zeta[7])/
     11664 + (2560303*g2^5*m^2*n^3*Zeta[7])/
     77760 + (5252*g1^5*m^3*n^3*Zeta[7])/
     243 - (2734*g1^6*m^3*n^3*Zeta[7])/(729*g2) - (567047*g1^4*g2*m^3*
       n^3*Zeta[7])/9720 + (668033*g1^3*g2^2*m^3*n^3*Zeta[7])/
     7290 - (1248919*g1^2*g2^3*m^3*n^3*Zeta[7])/
     14580 + (514357*g1*g2^4*m^3*n^3*Zeta[7])/
     11664 - (7787*g2^5*m^3*n^3*Zeta[7])/
     810 - (8*g1^5*m^4*n^3*Zeta[7])/9 + (40*g1^4*g2*m^4*n^3*Zeta[7])/
     9 - (32759*g1^3*g2^2*m^4*n^3*Zeta[7])/
     3645 + (11159*g1^2*g2^3*m^4*n^3*Zeta[7])/
     1215 - (46139*g1*g2^4*m^4*n^3*Zeta[7])/
     9720 + (28993*g2^5*m^4*n^3*Zeta[7])/
     29160 - (1072*g1^2*g2^3*n^4*Zeta[7])/
     729 + (18401*g1*g2^4*n^4*Zeta[7])/7290 - (8221*g2^5*n^4*Zeta[7])/
     7290 - (10082*g1^3*g2^2*m*n^4*Zeta[7])/
     3645 + (28876*g1^2*g2^3*m*n^4*Zeta[7])/
     3645 - (29126*g1*g2^4*m*n^4*Zeta[7])/
     3645 + (2251*g2^5*m*n^4*Zeta[7])/
     810 - (20*g1^4*g2*m^2*n^4*Zeta[7])/
     9 + (32041*g1^3*g2^2*m^2*n^4*Zeta[7])/
     3645 - (48893*g1^2*g2^3*m^2*n^4*Zeta[7])/
     3645 + (271901*g1*g2^4*m^2*n^4*Zeta[7])/
     29160 - (4855*g2^5*m^2*n^4*Zeta[7])/
     1944 - (8*g1^5*m^3*n^4*Zeta[7])/9 + (40*g1^4*g2*m^3*n^4*Zeta[7])/
     9 - (32759*g1^3*g2^2*m^3*n^4*Zeta[7])/
     3645 + (11159*g1^2*g2^3*m^3*n^4*Zeta[7])/
     1215 - (46139*g1*g2^4*m^3*n^4*Zeta[7])/
     9720 + (28993*g2^5*m^3*n^4*Zeta[7])/
     29160 + (8*g1^5*m^4*n^4*Zeta[7])/
     9 - (4*g1^6*m^4*n^4*Zeta[7])/(27*g2) - (20*g1^4*g2*m^4*n^4*
       Zeta[7])/9 + (80*g1^3*g2^2*m^4*n^4*Zeta[7])/
     27 - (20*g1^2*g2^3*m^4*n^4*Zeta[7])/
     9 + (8*g1*g2^4*m^4*n^4*Zeta[7])/9 - (4*g2^5*m^4*n^4*Zeta[7])/27);
 


